Second virial coefficients for helium-4 and helium-3 from accurate relativistic interaction potential

The second virial coefficient and the second acoustic virial coefficient for helium-4 and helium-3 are computed for a wide range of temperatures (0.5 - 1000K) using a highly accurate nonrelativistic interaction potential [M. Przybytek et al., Phys. Rev. Lett. 119, 123401 (2017)] and recalculated relativistic and quantum-electrodynamic components. The effects of the long-range retardation and of the nonadiabatic coupling of the nuclear and electronic motion are also taken into account. The results of our calculations represent at least fivefold improvement in accuracy compared to the previous ab initio work. The computed virial coefficients agree well with the most accurate recent measurements but have significantly smaller uncertainty.

==> anc/S1_data_points.txt <==
# distances in bohr
# energies in kelvin (1 hartree = 315775.02480407 K)
#
# R          V_BO        sigma_BO
 1.00   286412.58            0.57            
 1.17   204051.6             1.8             
 1.33   147822.47            0.72            
 1.50   104313.25            0.12            
 1.67    73149.01            0.25            
 1.83    52101.57            0.11            
 2.00    36142.280           0.027           
 2.17    24941.859           0.053           
 2.33    17509.259           0.028           
 2.50    11960.871           0.010           
 2.67     8125.002           0.014           
 2.83     5615.2201          0.0088          
 3.00     3767.7329          0.0038          
 3.17     2509.2806          0.0047          
 3.33     1698.2323          0.0033          
 3.50     1110.6564          0.0016          
 3.67      717.4925          0.0017          
 3.83      468.8988          0.0017          
 4.00      292.58192         0.00086         
 4.17      177.52809         0.00091         
 4.33      106.84115         0.00086         
 4.50       58.40466         0.00048         
 4.67       28.18066         0.00050         
 4.83       10.64269         0.00057         
 5.00       -0.47114         0.00036         
 5.10       -4.55199         0.00032         
 5.20       -7.34350         0.00027         
 5.30       -9.16471         0.00021         
 5.40      -10.26198         0.00019         
 5.50      -10.82536         0.00025         
 5.60      -11.00071         0.00020         
 5.73      -10.82826         0.00018         
 5.87      -10.32080         0.00022         
 6.00       -9.68079         0.00016         
 6.17       -8.73464         0.00014         
 6.33       -7.82283         0.00018         
 6.50       -6.89314         0.00013         
 6.67       -6.03622         0.00010         
 6.83       -5.30880         0.00014         
 7.00       -4.62260         0.00010         
 7.33       -3.52891         0.00009         
 7.67       -2.68084         0.00013         
 8.00       -2.06678         0.00007         
 8.33       -1.60647         0.00006         
 8.67       -1.25063         0.00008         
 9.00       -0.98971         0.00006         
10.00       -0.512570        0.000077        
11.00       -0.283741        0.000041        
12.00       -0.165908        0.000023        
14.00       -0.0645067       0.0000091       
16.00       -0.0285912       0.0000041       
18.00       -0.0139856       0.0000020       
22.00       -0.00415248      0.00000056      
26.00       -0.00151543      0.00000019      
30.00       -0.00063957      0.00000011      


# R          V_AD        sigma_AD
 1.00      159.05            0.44            
 1.17       92.442           0.126           
 1.33       57.342           0.056           
 1.50       36.451           0.031           
 1.67       24.2606          0.0180          
 1.83       16.9900          0.0109          
 2.00       11.8177          0.0062          
 2.17        8.2756          0.0035          
 2.33        5.92230         0.00237         
 2.50        4.13823         0.00192         
 2.67        2.87520         0.00179         
 2.83        2.02655         0.00167         
 3.00        1.38470         0.00147         
 3.17        0.93555         0.00119         
 3.33        0.63902         0.00090         
 3.50        0.41964         0.00061         
 3.67        0.27019         0.00039         
 3.83        0.174410        0.000258        
 4.00        0.105847        0.000166        
 4.17        0.060893        0.000104        
 4.33        0.033308        0.000063        
 4.50        0.014577        0.000031        
 4.67        0.0031374       0.0000097       
 4.83       -0.0032403       0.0000027       
 5.00       -0.0069916       0.0000098       
 5.10       -0.0082157       0.0000118       
 5.20       -0.0089298       0.0000126       
 5.30       -0.0092650       0.0000126       
 5.40       -0.0093233       0.0000120       
 5.50       -0.0091832       0.0000110       
 5.60       -0.0089048       0.0000097       
 5.73       -0.0084102       0.0000079       
 5.87       -0.0077849       0.0000060       
 6.00       -0.0071702       0.0000043       
 6.17       -0.00637029      0.00000226      
 6.33       -0.00565543      0.00000071      
 6.50       -0.00495704      0.00000057      
 6.67       -0.00433015      0.00000148      
 6.83       -0.00380632      0.00000205      
 7.00       -0.00331678      0.00000238      
 7.33       -0.00254168      0.00000247      
 7.67       -0.00194163      0.00000216      
 8.00       -0.00150569      0.00000175      
 8.33       -0.00117710      0.00000136      
 8.67       -0.00092149      0.00000102      
 9.00       -0.00073282      0.00000077      
10.00       -0.00038406      0.00000032      
11.00       -0.000214418     0.000000153     
12.00       -0.000126150     0.000000088     
14.00       -0.000049457     0.000000035     
16.00       -0.0000220353    0.0000000153    
18.00       -0.0000108163    0.0000000073    
22.00       -0.0000032254    0.0000000020    
26.00       -0.0000011797    0.0000000007    
30.00       -0.0000004988    0.0000000002    


# R          V_REL       sigma_REL
 1.00       -9.615           0.073           
 1.17       -9.292           0.055           
 1.33       -8.312           0.045           
 1.50       -6.819           0.037           
 1.67       -5.269           0.030           
 1.83       -3.9712          0.0247          
 2.00       -2.8459          0.0195          
 2.17       -1.9818          0.0151          
 2.33       -1.3753          0.0117          
 2.50       -0.9077          0.0088          
 2.67       -0.5797          0.0066          
 2.83       -0.3658          0.0049          
 3.00       -0.2113          0.0036          
 3.17       -0.11016         0.00266         
 3.33       -0.04886         0.00206         
 3.50       -0.00832         0.00159         
 3.67        0.01529         0.00121         
 3.83        0.02741         0.00090         
 4.00        0.03347         0.00062         
 4.17        0.03523         0.00041         
 4.33        0.034572        0.000278        
 4.50        0.032505        0.000184        
 4.67        0.029755        0.000123        
 4.83        0.026953        0.000084        
 5.00        0.024008        0.000056        
 5.10        0.022352        0.000044        
 5.20        0.020776        0.000035        
 5.30        0.0192886       0.0000278       
 5.40        0.0178950       0.0000224       
 5.50        0.0165964       0.0000184       
 5.60        0.0153911       0.0000154       
 5.73        0.0139586       0.0000128       
 5.87        0.0125752       0.0000110       
 6.00        0.0114264       0.0000099       
 6.17        0.0101014       0.0000088       
 6.33        0.0090166       0.0000080       
 6.50        0.0080133       0.0000072       
 6.67        0.0071426       0.0000064       
 6.83        0.0064272       0.0000057       
 7.00        0.0057621       0.0000051       
 7.33        0.0046995       0.0000040       
 7.67        0.0038505       0.0000031       
 8.00        0.00320405      0.00000241      
 8.33        0.00268931      0.00000190      
 8.67        0.00226389      0.00000151      
 9.00        0.00192943      0.00000121      
10.00        0.00123445      0.00000067      
11.00        0.00082789      0.00000040      
12.00        0.000576610     0.000000265     
14.00        0.000305457     0.000000130     
16.00        0.000176900     0.000000073     
18.00        0.000109537     0.000000045     
22.00        0.0000485928    0.0000000197    
26.00        0.0000247673    0.0000000100    
30.00        0.0000139219    0.0000000057    


# R          V_QED       sigma_QED
 1.00        1.13165         0.00106         
 1.17        0.98146         0.00095         
 1.33        0.93177         0.00086         
 1.50        0.85522         0.00077         
 1.67        0.74636         0.00066         
 1.83        0.63077         0.00057         
 2.00        0.50997         0.00047         
 2.17        0.40105         0.00039         
 2.33        0.31333         0.00033         
 2.50        0.236601        0.000277        
 2.67        0.175635        0.000235        
 2.83        0.130778        0.000205        
 3.00        0.094177        0.000179        
 3.17        0.066756        0.000157        
 3.33        0.047542        0.000136        
 3.50        0.032535        0.000111        
 3.67        0.021753        0.000086        
 3.83        0.014490        0.000063        
 4.00        0.009037        0.000044        
 4.17        0.0052835       0.0000300       
 4.33        0.0028679       0.0000213       
 4.50        0.0011469       0.0000151       
 4.67        0.0000390       0.0000109       
 4.83       -0.0006153       0.0000080       
 5.00       -0.0010286       0.0000057       
 5.10       -0.0011756       0.0000047       
 5.20       -0.0012704       0.0000039       
 5.30       -0.0013250       0.0000032       
 5.40       -0.00134874      0.00000261      
 5.50       -0.00134932      0.00000216      
 5.60       -0.00133270      0.00000179      
 5.73       -0.00129303      0.00000141      
 5.87       -0.00123559      0.00000111      
 6.00       -0.00117455      0.00000089      
 6.17       -0.00109003      0.00000068      
 6.33       -0.00101022      0.00000053      
 6.50       -0.00092842      0.00000042      
 6.67       -0.00085156      0.00000033      
 6.83       -0.000784566     0.000000274     
 7.00       -0.000719322     0.000000224     
 7.33       -0.000609574     0.000000155     
 7.67       -0.000517299     0.000000109     
 8.00       -0.000444413     0.000000079     
 8.33       -0.000384696     0.000000058     
 8.67       -0.000334093     0.000000043     
 9.00       -0.000293377     0.000000032     
10.00       -0.0002051282    0.0000000152    
11.00       -0.0001498243    0.0000000081    
12.00       -0.0001131524    0.0000000047    
14.00       -0.00006952162   0.00000000179   
16.00       -0.00004592437   0.00000000087   
18.00       -0.00003197641   0.00000000042   
22.00       -0.000017348056  0.000000000125  
26.00       -0.000010460220  0.000000000078  
30.00       -0.000006791026  0.000000000037  


# CG - Cowan-Griffin correction (sum of mass-velocity and one-electron Darwin)
# D1 - one-electron Darwin correction
# D2 - two-electron Darwin correction
# Br - Breit correction
# AS - Araki-Sucher correction
#
# R          V_CG        sigma_CG                    V_D1        sigma_D1                    V_D2        sigma_D2                    V_Br        sigma_Br                    V_AS        sigma_AS
 1.00      -23.340           0.067                  34.0919          0.0023                  2.8981          0.0263                 10.8268          0.0112                 -0.07630         0.00075         
 1.17      -20.702           0.049                  29.6922          0.0038                  2.4584          0.0239                  8.9512          0.0102                 -0.07244         0.00066         
 1.33      -17.490           0.039                  27.9952          0.0044                  2.2101          0.0216                  6.9680          0.0091                 -0.06491         0.00059         
 1.50      -13.898           0.031                  25.5310          0.0046                  1.9441          0.0190                  5.1347          0.0079                 -0.05572         0.00053         
 1.67      -10.6376          0.0248                 22.2027          0.0048                  1.6574          0.0162                  3.7117          0.0068                 -0.04676         0.00045         
 1.83       -8.0740          0.0198                 18.7454          0.0048                  1.3878          0.0136                  2.7151          0.0059                 -0.03917         0.00038         
 2.00       -5.9115          0.0153                 15.1696          0.0049                  1.1211          0.0110                  1.9444          0.0049                 -0.03223         0.00031         
 2.17       -4.2638          0.0116                 11.9617          0.0049                  0.8867          0.0088                  1.3953          0.0042                 -0.026418        0.000242        
 2.33       -3.1000          0.0088                  9.3832          0.0049                  0.6995          0.0070                  1.0252          0.0035                 -0.021874        0.000192        
 2.50       -2.1867          0.0063                  7.1271          0.0048                  0.5355          0.0054                  0.74349         0.00295                -0.017894        0.000147        
 2.67       -1.5276          0.0045                  5.3318          0.0046                  0.4043          0.0041                  0.54349         0.00247                -0.014649        0.000110        
 2.83       -1.0807          0.0031                  4.0073          0.0044                  0.3068          0.0032                  0.40816         0.00209                -0.012156        0.000083        
 3.00       -0.74161         0.00202                 2.9226          0.0041                  0.22605         0.00236                 0.30425         0.00178                -0.010003        0.000060        
 3.17       -0.50425         0.00128                 2.1061          0.0038                  0.16462         0.00175                 0.22948         0.00154                -0.008272        0.000042        
 3.33       -0.34770         0.00087                 1.5308          0.0034                  0.12088         0.00131                 0.17796         0.00134                -0.006955        0.000030        
 3.50       -0.23190         0.00063                 1.07820         0.00279                 0.08614         0.00095                 0.13744         0.00111                -0.0058226       0.0000213       
 3.67       -0.15284         0.00049                 0.75011         0.00217                 0.06070         0.00067                 0.10743         0.00087                -0.0049111       0.0000149       
 3.83       -0.10190         0.00040                 0.52662         0.00161                 0.04319         0.00048                 0.08612         0.00065                -0.0042127       0.0000107       
 4.00       -0.065097        0.000294                0.35632         0.00112                 0.02970         0.00033                 0.06887         0.00043                -0.0036044       0.0000075       
 4.17       -0.040626        0.000197                0.23675         0.00076                 0.020091        0.000225                0.055768        0.000284               -0.0031059       0.0000051       
 4.33       -0.025323        0.000126                0.15782         0.00054                 0.013661        0.000155                0.046234        0.000193               -0.0027172       0.0000035       
 4.50       -0.014650        0.000076                0.09965         0.00039                 0.008854        0.000104                0.038301        0.000132               -0.00237320      0.00000231      
 4.67       -0.007851        0.000044                0.060320        0.000281                0.005555        0.000068                0.032050        0.000092               -0.00208628      0.00000149      
 4.83       -0.0038070       0.0000246               0.035416        0.000207                0.003433        0.000045                0.027328        0.000067               -0.00185836      0.00000096      
 5.00       -0.0011591       0.0000118               0.017917        0.000149                0.0019147       0.0000279               0.023252        0.000047               -0.00165248      0.00000057      
 5.10       -0.0001478       0.0000069               0.010745        0.000123                0.0012810       0.0000207               0.021219        0.000039               -0.00154603      0.00000041      
 5.20        0.0005728       0.0000039               0.005308        0.000101                0.0007930       0.0000151               0.019410        0.000031               -0.00144893      0.00000028      
 5.30        0.0010719       0.0000035               0.001242        0.000083                0.0004210       0.0000108               0.0177958       0.0000254              -0.00136017      0.00000019      
 5.40        0.0014033       0.0000046              -0.001745        0.000069                0.0001410       0.0000074               0.0163507       0.0000207              -0.00127883      0.00000011      
 5.50        0.0016091       0.0000057              -0.003889        0.000057               -0.0000663       0.0000049               0.0150536       0.0000168              -0.00120414      0.00000005      
 5.60        0.0017217       0.0000066              -0.005378        0.000047               -0.0002166       0.0000031               0.0138860       0.0000136              -0.00113541      0.00000001      
 5.73        0.0017691       0.0000072              -0.006579        0.000037               -0.00034709      0.00000190              0.0125366       0.0000104              -0.00105398      0.00000003      
 5.87        0.0017371       0.0000075              -0.0072063       0.0000292              -0.00042781      0.00000182              0.0112659       0.0000079              -0.000975093     0.000000055     
 6.00        0.0016601       0.0000075              -0.0073668       0.0000234              -0.00046396      0.00000216              0.0102302       0.0000061              -0.000908992     0.000000069     
 6.17        0.0015230       0.0000071              -0.0071869       0.0000177              -0.00047409      0.00000250              0.0090525       0.0000045              -0.000831554     0.000000078     
 6.33        0.0013784       0.0000067              -0.0067797       0.0000138              -0.00045968      0.00000262              0.0080979       0.0000035              -0.000766738     0.000000080     
 6.50        0.0012237       0.0000061              -0.0062211       0.0000107              -0.00043022      0.00000260              0.00721978      0.00000277             -0.000705233     0.000000078     
 6.67        0.0010769       0.0000054              -0.0056147       0.0000084              -0.00039369      0.00000247              0.00645936      0.00000226             -0.000650283     0.000000074     
 6.83        0.0009500       0.0000049              -0.0050461       0.0000068              -0.00035717      0.00000230              0.00583436      0.00000193             -0.000603766     0.000000069     
 7.00        0.0008289       0.0000043              -0.0044718       0.0000055              -0.00031887      0.00000209              0.00525201      0.00000167             -0.000559165     0.000000063     
 7.33        0.0006338       0.0000033              -0.0034926       0.0000037              -0.00025136      0.00000169              0.00431708      0.00000132             -0.000484549     0.000000052     
 7.67        0.00048135      0.00000255             -0.00268840      0.00000249             -0.00019448      0.00000133              0.00356361      0.00000109             -0.000421092     0.000000042     
 8.00        0.00037065      0.00000196             -0.00208604      0.00000174             -0.00015128      0.00000104              0.00298468      0.00000093             -0.000369772     0.000000033     
 8.33        0.00028764      0.00000151             -0.00162573      0.00000123             -0.00011801      0.00000082              0.00251968      0.00000080             -0.000326529     0.000000026     
 8.67        0.00022355      0.00000117             -0.00126608      0.00000088             -0.00009192      0.00000064              0.00213225      0.00000069             -0.000288794     0.000000020     
 9.00        0.00017663      0.00000092             -0.00100095      0.00000064             -0.00007264      0.00000051              0.00182544      0.00000061             -0.000257563     0.000000016     
10.00        0.00009108      0.00000047             -0.000515403     0.000000276            -0.000037321     0.000000263             0.00118069      0.00000041             -0.000186685     0.000000008     
11.00        0.000050261     0.000000251            -0.000283737     0.000000142            -0.000020508     0.000000145             0.00079814      0.00000028             -0.000139670     0.000000004     
12.00        0.000029322     0.000000146            -0.000165193     0.000000082            -0.000011922     0.000000084             0.000559209     0.000000204            -0.000107240     0.000000003     
14.00        0.000011375     0.000000058            -0.000063863     0.000000030            -0.000004594     0.000000032             0.000298676     0.000000112            -0.0000672355    0.0000000010    
16.00        0.0000050285    0.0000000242           -0.0000281995    0.0000000167           -0.0000020285    0.0000000142            0.000173900     0.000000068            -0.0000449149    0.0000000004    
18.00        0.0000024557    0.0000000115           -0.0000137609    0.0000000079           -0.0000009896    0.0000000069            0.000108071     0.000000042            -0.0000314838    0.0000000002    
22.00        0.0000007283    0.0000000031           -0.00000407440   0.00000000211          -0.00000029298   0.00000000200           0.0000481575    0.0000000193           -0.0000172022    0.0000000001    
26.00        0.00000026563   0.00000000086          -0.00000148346   0.00000000174          -0.00000010615   0.00000000072           0.0000246078    0.0000000099           -0.0000104071    0.0000000001    
30.00        0.00000011218   0.00000000024          -0.00000062616   0.00000000059          -0.00000004537   0.00000000027           0.0000138551    0.0000000057           -0.00000676862   0.00000000003   


==> anc/S2_potentials.f90 <==
module potentials_2020
implicit none
integer,parameter :: prec = kind(0.d0)
real(prec),parameter :: ZERO = 0._prec
real(prec),parameter :: EXPTHR = -log(tiny(0._prec))

private
public V_BO,V_AD,V_REL,V_QED,V
public mu2V_NA,mu2Wr,mu2Wv,diff_mu2Wv,diff2_mu2Wv
public sigma_BO,sigma_AD,sigma_REL,sigma_QED,sigma

real(prec),parameter :: mu_He3 = 2747.942640035_prec
real(prec),parameter :: mu_He4 = 3647.14977071_prec
real(prec),parameter :: He4toHe3 = mu_He4/mu_He3

!-------------------------------------------------------------------------------

integer,parameter :: M_BO = 3
integer,parameter :: I0_BO = -1, I1_BO = 2
integer,parameter :: N0_BO =  6, N1_BO = 16

real(prec),parameter :: a_BO(M_BO) = &
     (/&
      2.18768410061828_prec,&
      3.90632997055460_prec,&
      8.88959119549196_prec &
     /)
real(prec),parameter :: P_BO(I0_BO:I1_BO,M_BO) = reshape(source=&
     (/&
      2.85449662365082e1_prec,&
      1.65137112081156e1_prec,&
     -3.16509094681931e0_prec,&
      1.43290957846451e-1_prec,&
     -2.56896581036274e2_prec,&
      4.41882122135464e2_prec,&
      6.50678522124333e2_prec,&
     -1.02588620405289e2_prec,&
      2.32351614799766e2_prec,&
      6.57179683048048e2_prec,&
      8.48008973078622e2_prec,&
      7.81999789250393e2_prec &
     /),&
     shape=(/I1_BO-I0_BO+1,M_BO/))

real(prec),parameter :: eta_BO = &
      4.44947135002193_prec
real(prec),parameter :: C_BO(N0_BO:N1_BO) = &
     (/&
      1.460977837725e0_prec,&
        ZERO,&
      1.411785737e1_prec,&
        ZERO,&
      1.83691075e2_prec,&
     -7.672571e1_prec,&
      3.372e3_prec,&
     -3.8083254e3_prec,&
      8.534e4_prec,&
     -1.707e5_prec,&
      2.86e6_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_AD = 3
integer,parameter :: I0_AD = 0, I1_AD = 2
integer,parameter :: N0_AD = 6, N1_AD = 10

real(prec),parameter :: a_AD(M_AD) = &
     (/&
      2.75388377541425_prec,&
      5.76467948537994_prec,&
      8.41482329436219_prec &
     /)
real(prec),parameter :: P_AD(I0_AD:I1_AD,M_AD) = reshape(source=&
     (/&
      1.86388388715490e-2_prec,&
     -6.44720867590003e-3_prec,&
      3.39492668620664e-3_prec,&
      6.63196733665106e0_prec,&
     -6.32136327737568e0_prec,&
      2.49085775774508e0_prec,&
     -6.65040900750221e0_prec,&
     -1.07863728138141e1_prec,&
     -8.63455556088874e0_prec &
     /),&
     shape=(/I1_AD-I0_AD+1,M_AD/))

real(prec),parameter :: eta_AD = &
      5.76469682005106_prec
real(prec),parameter :: C_AD(N0_AD:N1_AD) = &
     (/&
      1.144706361e-3_prec,&
        ZERO,&
      6.519e-3_prec,&
        ZERO,&
      6.68e-2_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_REL = 2
integer,parameter :: I0_REL = 0, I1_REL = 2
integer,parameter :: N0_REL = 4, N1_REL = 10

real(prec),parameter :: a_REL(M_REL) = &
     (/&
      2.44671849851878_prec,&
      6.72367958174125_prec &
     /)

real(prec),parameter :: P_REL(I0_REL:I1_REL,M_REL) = reshape(source=&
     (/&
      3.02255085700599e-4_prec,&
     -1.98430804973455e-3_prec,&
      2.87981466550133e-4_prec,&
     -2.45461435570060e-3_prec,&
     -1.55821019579993e-2_prec,&
      2.43821067065403e-2_prec &
     /),&
     shape=(/I1_REL-I0_REL+1,M_REL/))

real(prec),parameter :: eta_REL = &
      3.55166511008765_prec
real(prec),parameter :: C_REL(N0_REL:N1_REL) = &
     (/&
     -3.532212240e-5_prec,&
        ZERO,&
     -3.443366e-4_prec,&
        ZERO,&
     -3.13e-3_prec,&
        ZERO,&
     -1.31e-2_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_QED = 3
integer,parameter :: I0_QED = 0, I1_QED = 2
integer,parameter :: N0_QED = 3, N1_QED = 10

real(prec),parameter :: a_QED(M_QED) = &
     (/&
      1.00472042873681_prec,&
      2.72782950201967_prec,&
      6.51354241579312_prec &
     /)
real(prec),parameter :: P_QED(I0_QED:I1_QED,M_QED) = reshape(source=&
     (/&
     -4.89430561711449e-8_prec,&
      7.91357054863898e-9_prec,&
     -3.43274383795912e-10_prec,&
      3.59999897817262e-3_prec,&
     -2.03516393515752e-3_prec,&
      5.25897306819372e-4_prec,&
     -3.20350719511645e-3_prec,&
     -1.61473992889021e-3_prec,&
     -4.02389974185037e-3_prec &
     /),&
     shape=(/I1_QED-I0_QED+1,M_QED/))

real(prec),parameter :: eta_QED = &
      4.63509531064900_prec
real(prec),parameter :: C_QED(N0_QED:N1_QED) = &
     (/&
      5.772353200e-7_prec,&
        ZERO,&
      1.377841077e-6_prec,&
      5.0502355e-5_prec,&
      7.328080542e-6_prec,&
      6.25e-4_prec,&
        ZERO,&
      9.72e-3_prec &
     /)

!-------------------------------------------------------------------------------

integer,parameter :: M_NA = 3
integer,parameter :: I0_NA = 0, I1_NA = 2
integer,parameter :: N0_NA = 6, N1_NA = 8

real(prec),parameter :: a_NA(M_NA) = &
     (/&
      2.53831898631499_prec,&
      2.67481454650236_prec,&
      4.93815115302358_prec &
     /)
real(prec),parameter :: P_NA(I0_NA:I1_NA,M_NA) = reshape(source=&
     (/&
      1.47701736144261e2_prec,&
     -2.58061851134832e2_prec,&
     -1.11536126798668e2_prec,&
      3.46349558392539e2_prec,&
     -2.83069102118783e2_prec,&
      3.33770327404411e2_prec,&
      6.10470730307975e2_prec,&
     -8.69955973665686e1_prec,&
     -7.00699585484731e2_prec &
     /),&
     shape=(/I1_NA-I0_NA+1,M_NA/))

real(prec),parameter :: eta_NA = &
      1.01792095068557_prec
real(prec),parameter :: C_NA(N0_NA:N1_NA) = &
     (/&
      3.68e0_prec,&
        ZERO,&
      1.11e2_prec &
     /)

!-------------------------------------------------------------------------------

real(prec),parameter :: Rmin_Wr = 1._prec
integer,parameter :: nP_Wr = 3
real(prec),parameter :: aP_Wr(0:nP_Wr) = &
     (/&
      5.00000000000000e-1_prec,&
     -1.78492731004699e2_prec,&
      3.03036844848358e2_prec,&
     -1.31727493378978e2_prec &
     /)

integer,parameter :: M_Wr = 2
integer,parameter :: I0_Wr = 0, I1_Wr = 2
integer,parameter :: N0_Wr = 8, N1_Wr = 8
real(prec),parameter :: a_Wr(M_Wr) = &
     (/&
      2.54103162649609_prec,&
      4.88260628664777_prec &
     /)
real(prec),parameter :: P_Wr(I0_Wr:I1_Wr,M_Wr) = reshape(source=&
     (/&
      5.14574051998990e1_prec,&
     -3.77595327620630e1_prec,&
     -2.30240580489152e-6_prec,&
     -2.37370348095298e3_prec,&
      2.69532593707433e3_prec,&
     -1.37210463348773e3_prec &
     /),&
     shape=(/I1_Wr-I0_Wr+1,M_Wr/))

real(prec),parameter :: eta_Wr = &
      3.37428444329544_prec
real(prec),parameter :: C_Wr(N0_Wr:N1_Wr) = &
     (/&
     -2.49e1_prec &
     /)

!-------------------------------------------------------------------------------

real(prec),parameter :: Rmin_Wv = 1._prec
integer,parameter :: nP_Wv = 3
real(prec),parameter :: aP_Wv(0:nP_Wv) = &
     (/&
      5.00000000000000e-1_prec,&
     -9.75796911132342e1_prec,&
      1.68920225702518e2_prec,&
     -7.43282622129893e1_prec &
     /)

integer,parameter :: M_Wv = 2
integer,parameter :: I0_Wv = 0, I1_Wv = 3
integer,parameter :: N0_Wv = 8, N1_Wv = 8
real(prec),parameter :: a_Wv(M_Wv) = &
     (/&
      2.22718808355432_prec,&
      5.19023925799186_prec &
     /)
real(prec),parameter :: P_Wv(I0_Wv:I1_Wv,M_Wv) = reshape(source=&
     (/&
      8.01042582721457e1_prec,&
     -7.97402957505628e1_prec,&
      3.16348688660220e1_prec,&
     -2.80107566421106e0_prec,&
     -1.81464982364927e3_prec,&
      2.33555265113313e3_prec,&
     -1.91611678345999e3_prec,&
      5.32423263513008e2_prec &
     /),&
     shape=(/I1_Wv-I0_Wv+1,M_Wv/))

real(prec),parameter :: eta_Wv = &
      3.18684428430590_prec
real(prec),parameter :: C_Wv(N0_Wv:N1_Wv) = &
     (/&
      1.49e2_prec &
     /)

!-------------------------------------------------------------------------------

! first  value - exponent
! second value - coefficient

integer,parameter :: nS_BO = 4
real(prec),parameter :: aS_BO(2,0:nS_BO) = reshape(source=&
     (/&
     0.45362_prec , 2.1646e-8_prec ,&
     2.5303_prec  , 1.4020e-4_prec ,&
     0.72041_prec , 3.8687e-6_prec ,&
     0.21703_prec , 8.9046e-8_prec ,&
     0.040982_prec,-4.0075e-9_prec  &
     /),&
     shape=(/2,nS_BO+1/))

integer,parameter :: nS_AD = 3
real(prec),parameter :: aS_AD(2,0:nS_AD) = reshape(source=&
     (/&
     0.45362_prec , 6.0864e-11_prec,&
     1.8876_prec  , 6.1643e-6_prec ,&
     0.28493_prec , 5.1553e-8_prec ,&
     0.051141_prec, 1.0874e-10_prec &
     /),&
     shape=(/2,nS_AD+1/))

integer,parameter :: nS_REL = 3
real(prec),parameter :: aS_REL(2,0:nS_REL) = reshape(source=&
     (/&
     0.45362_prec , 1.7736e-10_prec,&
     0.85779_prec , 2.4659e-7_prec ,&
     0.28591_prec , 1.6971e-7_prec ,&
     0.055837_prec, 1.2132e-10_prec &
     /),&
     shape=(/2,nS_REL+1/))

integer,parameter :: nS_QED = 3
real(prec),parameter :: aS_QED(2,0:nS_QED) = reshape(source=&
     (/&
     0.45362_prec , 7.0181e-12_prec,&
     0.21981_prec , 4.0752e-9_prec ,&
     0.074085_prec, 1.6184e-11_prec,&
     0.017939_prec,-2.0576e-13_prec &
     /),&
     shape=(/2,nS_QED+1/))

!-------------------------------------------------------------------------------

contains

function V_BO(R)
implicit none
real(prec) :: V_BO
real(prec),intent(in) :: R
V_BO = 0._prec
V_BO = V_BO + formShort(R,M_BO,I0_BO,I1_BO,a_BO,P_BO)
V_BO = V_BO + formLong(R,0,N0_BO,N1_BO,eta_BO,C_BO)
end function V_BO

function V_AD(R)
implicit none
real(prec) :: V_AD
real(prec),intent(in) :: R
V_AD = 0._prec
V_AD = V_AD + formShort(R,M_AD,I0_AD,I1_AD,a_AD,P_AD)
V_AD = V_AD + formLong(R,0,N0_AD,N1_AD,eta_AD,C_AD)
end function V_AD

function V_REL(R)
implicit none
real(prec) :: V_REL
real(prec),intent(in) :: R
V_REL = 0._prec
V_REL = V_REL + formShort(R,M_REL,I0_REL,I1_REL,a_REL,P_REL)
V_REL = V_REL + formLong(R,0,N0_REL,N1_REL,eta_REL,C_REL)
end function V_REL

function V_QED(R)
implicit none
real(prec) :: V_QED
real(prec),intent(in) :: R
V_QED = 0._prec
V_QED = V_QED + formShort(R,M_QED,I0_QED,I1_QED,a_QED,P_QED)
V_QED = V_QED + formLong(R,0,N0_QED,N1_QED,eta_QED,C_QED)
end function V_QED

function V(R,ret,iso)
implicit none
real(prec) :: V
real(prec),intent(in) :: R
logical,intent(in),optional  :: ret
integer,intent(in),optional :: iso
real(prec) :: elms(4)
logical :: do_ret

if(present(ret)) then
   do_ret = ret
else
   do_ret = .false.
endif

elms = 0._prec

elms(1) = elms(1) + formShort(R,M_BO ,I0_BO ,I1_BO ,a_BO ,P_BO )
elms(2) = elms(2) + formShort(R,M_AD ,I0_AD ,I1_AD ,a_AD ,P_AD )
elms(3) = elms(3) + formShort(R,M_REL,I0_REL,I1_REL,a_REL,P_REL)
elms(4) = elms(4) + formShort(R,M_QED,I0_QED,I1_QED,a_QED,P_QED)
if(do_ret) then
   elms(1) = elms(1) + formLong(R,1,N0_BO ,N1_BO ,eta_BO ,C_BO )
   elms(2) = elms(2) + formLong(R,0,N0_AD ,N1_AD ,eta_AD ,C_AD )
   elms(3) = elms(3) + formLong(R,2,N0_REL,N1_REL,eta_REL,C_REL)
   elms(4) = elms(4) + formLong(R,2,N0_QED,N1_QED,eta_QED,C_QED)
else
   elms(1) = elms(1) + formLong(R,0,N0_BO ,N1_BO ,eta_BO ,C_BO )
   elms(2) = elms(2) + formLong(R,0,N0_AD ,N1_AD ,eta_AD ,C_AD )
   elms(3) = elms(3) + formLong(R,0,N0_REL,N1_REL,eta_REL,C_REL)
   elms(4) = elms(4) + formLong(R,0,N0_QED,N1_QED,eta_QED,C_QED)
endif

if(present(iso)) then
   if(iso==3) elms(2) = He4toHe3*elms(2)
endif

V = sum(elms)

end function V

function mu2V_NA(R)
implicit none
real(prec) :: mu2V_NA
real(prec),intent(in) :: R
mu2V_NA = 0._prec
mu2V_NA = mu2V_NA + formShort(R,M_NA,I0_NA,I1_NA,a_NA,P_NA)
mu2V_NA = mu2V_NA + formLong(R,0,N0_NA,N1_NA,eta_NA,C_NA)
end function mu2V_NA

function mu2Wr(R)
implicit none
real(prec) :: mu2Wr
real(prec),intent(in) :: R
mu2Wr = 0._prec
if(R<Rmin_Wr) then
   mu2Wr = mu2Wr + formPoly(R,nP_Wr,aP_Wr)
else
   mu2Wr = mu2Wr + formShort(R,M_Wr,I0_Wr,I1_Wr,a_Wr,P_Wr)
   mu2Wr = mu2Wr + formLong(R,0,N0_Wr,N1_Wr,eta_Wr,C_Wr)
endif
end function mu2Wr

function mu2Wv(R)
implicit none
real(prec) :: mu2Wv
real(prec),intent(in) :: R
mu2Wv = 0._prec
if(R<Rmin_Wv) then
   mu2Wv = mu2Wv + formPoly(R,nP_Wv,aP_Wv)
else
   mu2Wv = mu2Wv + formShort(R,M_Wv,I0_Wv,I1_Wv,a_Wv,P_Wv)
   mu2Wv = mu2Wv + formLong(R,0,N0_Wv,N1_Wv,eta_Wv,C_Wv)
endif
end function mu2Wv

function diff_mu2Wv(R)
implicit none
real(prec) :: diff_mu2Wv
real(prec),intent(in) :: R
diff_mu2Wv = 0._prec
if(R<Rmin_Wv) then
   diff_mu2Wv = diff_mu2Wv + diffPoly(R,nP_Wv,aP_Wv)
else
   diff_mu2Wv = diff_mu2Wv + diffShort(R,M_Wv,I0_Wv,I1_Wv,a_Wv,P_Wv)
   diff_mu2Wv = diff_mu2Wv + diffLong(R,0,N0_Wv,N1_Wv,eta_Wv,C_Wv)
endif
end function diff_mu2Wv

function diff2_mu2Wv(R)
implicit none
real(prec) :: diff2_mu2Wv
real(prec),intent(in) :: R
diff2_mu2Wv = 0._prec
if(R<Rmin_Wv) then
   diff2_mu2Wv = diff2_mu2Wv + diff2Poly(R,nP_Wv,aP_Wv)
else
   diff2_mu2Wv = diff2_mu2Wv + diff2Short(R,M_Wv,I0_Wv,I1_Wv,a_Wv,P_Wv)
   diff2_mu2Wv = diff2_mu2Wv + diff2Long(R,0,N0_Wv,N1_Wv,eta_Wv,C_Wv)
endif
end function diff2_mu2Wv

function sigma_BO(R)
implicit none
real(prec) :: sigma_BO
real(prec),intent(in) :: R
sigma_BO = formSigma(R,nS_BO,aS_BO)
end function sigma_BO

function sigma_AD(R)
implicit none
real(prec) :: sigma_AD
real(prec),intent(in) :: R
sigma_AD = formSigma(R,nS_AD,aS_AD)
end function sigma_AD

function sigma_REL(R)
implicit none
real(prec) :: sigma_REL
real(prec),intent(in) :: R
sigma_REL = formSigma(R,nS_REL,aS_REL)
end function sigma_REL

function sigma_QED(R)
implicit none
real(prec) :: sigma_QED
real(prec),intent(in) :: R
sigma_QED = formSigma(R,nS_QED,aS_QED)
end function sigma_QED

function sigma(R,iso)
implicit none
real(prec) :: sigma
real(prec),intent(in) :: R
integer,optional,intent(in) :: iso
real(prec) :: elms(4),maxelm
elms(1) = formSigma(R,nS_BO ,aS_BO )
elms(2) = formSigma(R,nS_AD ,aS_AD )
elms(3) = formSigma(R,nS_REL,aS_REL)
elms(4) = formSigma(R,nS_QED,aS_QED)

if(present(iso)) then
   if(iso==3) elms(2) = He4toHe3*elms(2)
endif

maxelm = maxval(elms)
if(maxelm>tiny(0._prec)) then
   sigma = sqrt(sum((elms*(1._prec/maxelm))**2))*maxelm
else
   sigma = 0._prec
endif
end function sigma

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function formShort(R,M,I0,I1,a,P)
!short-range formula
!
! sum_{k=1}^{M} exp(-a(k) R)
!
! x sum_{i=I0}^{I1} P(i,k) R^i
!
implicit none
real(prec) :: formShort
real(prec),intent(in) :: R
integer,intent(in) :: M,I0,I1
real(prec),intent(in) :: a(M)
real(prec),intent(in) :: P(I0:I1,M)
real(prec) :: aR,term
integer :: i,k
formShort = 0._prec
do k=1,M
   aR = a(k)*R
   if(aR<EXPTHR) then
      term = P(I1,k)
      do i=I1-1,I0,-1
         term = term*R + P(i,k)
      enddo
      formShort = formShort + exp(-aR)*term
   endif
enddo
if(I0/=0) formShort = formShort*R**I0
end function formShort

function diffShort(R,M,I0,I1,a,P)
!derivative of the short-range formula
!
! sum_{k=1}^{M} exp(-a(k) R)
!
! x sum_{i=I0}^{I1} P(i,k) (i/R - a(k)) R^i
!
implicit none
real(prec) :: diffShort
real(prec),intent(in) :: R
integer,intent(in) :: M,I0,I1
real(prec),intent(in) :: a(M)
real(prec),intent(in) :: P(I0:I1,M)
real(prec) :: iR,aR,term
integer :: i,k
iR = 1._prec/R
diffShort = 0._prec
do k=1,M
   aR = a(k)*R
   if(aR<EXPTHR) then
      term = P(I1,k)*(I1*iR - a(k))
      do i=I1-1,I0,-1
         term = term*R + P(i,k)*(i*iR - a(k))
      enddo
      diffShort = diffShort + exp(-aR)*term
   endif
enddo
if(I0/=0) diffShort = diffShort*R**I0
end function diffShort

function diff2Short(R,M,I0,I1,a,P)
!second derivative of the short-range formula
!
! sum_{k=1}^{M} exp(-a(k) R)
!
! x sum_{i=I0}^{I1} P(i,k) (i(i-1)/R^2 - 2 a(k) i/R + a(k)^2) R^i
!
implicit none
real(prec) :: diff2Short
real(prec),intent(in) :: R
integer,intent(in) :: M,I0,I1
real(prec),intent(in) :: a(M)
real(prec),intent(in) :: P(I0:I1,M)
real(prec) :: iR,iR2,aR,term
integer :: i,k
iR = 1._prec/R
iR2 = iR*iR
diff2Short = 0._prec
do k=1,M
   aR = a(k)*R
   if(aR<EXPTHR) then
      term = P(I1,k)*((I1*iR - a(k))**2 - I1*iR2)
      do i=I1-1,I0,-1
         term = term*R + P(i,k)*((i*iR - a(k))**2 - i*iR2)
      enddo
      diff2Short = diff2Short + exp(-aR)*term
   endif
enddo
if(I0/=0) diff2Short = diff2Short*R**I0
end function diff2Short

function formLong(R,ret_type,N0,N1,eta,C)
!long-range formula
!
! - sum_{n=N0}^{N1} C(n)/R^n
!
! x dampTT(n,eta R)
!
! damping of the leading term
! ret_type = 0  ->   1     + shiftTT = dampTT (no retardation)
! ret_type = 1  ->   retar + shiftTT          (BO [C6] potential)
! ret_type = 2  ->   0     + shiftTT          (REL [C4] and QED [C3] potentials)
!
implicit none
real(prec) :: formLong
real(prec),intent(in) :: R
integer,intent(in) :: ret_type,N0,N1
real(prec),intent(in) :: eta
real(prec),intent(in) :: C(N0:N1)
real(prec) :: iR,etaR
integer :: n
iR = 1._prec/R
etaR = eta*R
if(N0<N1) then
   formLong = - C(N1)*dampTT(N1,etaR)
   do n=N1-1,N0+1,-1
      if(C(n)/=ZERO) then
         formLong = formLong*iR - C(n)*dampTT(n,etaR)
      else
         formLong = formLong*iR
      endif
   enddo
else
   formLong = 0._prec
endif
select case(ret_type)
case(0)
   formLong = formLong*iR - C(N0)*dampTT(N0,etaR)
case(1)
   formLong = formLong*iR - C(N0)*(retar(R)+shftTT(N0,etaR))
case(2)
   formLong = formLong*iR - C(N0)*shftTT(N0,etaR)
end select
formLong = formLong*iR**N0
end function formLong

function diffLong(R,ret_type,N0,N1,eta,C)
!derivative of the long-range formula
!
! + sum_{n=N0}^{N1} C(n)/R^(n+1)
!
! x (n*dampTT(n,eta R) - (eta R) diffTT(n,eta R))
!
implicit none
real(prec) :: diffLong
real(prec),intent(in) :: R
integer,intent(in) :: ret_type,N0,N1
real(prec),intent(in) :: eta
real(prec),intent(in) :: C(N0:N1)
real(prec) :: iR,etaR
integer :: n
if(ret_type/=0) then
   write(*,*) 'ERROR! diffLong called with non-zero ret_type'
   stop
endif
iR = 1._prec/R
etaR = eta*R
diffLong = C(N1)*(N1*dampTT(N1,etaR) - etaR*diffTT(N1,etaR))
do n=N1-1,N0,-1
   if(C(n)/=ZERO) then
      diffLong = diffLong*iR + C(n)*(n*dampTT(n,etaR) - etaR*diffTT(n,etaR))
   else
      diffLong = diffLong*iR
   endif
enddo
diffLong = diffLong*iR**(N0+1)
end function diffLong

function diff2Long(R,ret_type,N0,N1,eta,C) 
!second derivative of the long-range formula
!
! - sum_{n=N0}^{N1} C(n)/R^(n+2)
!
! x (n*(n+1)*dampTT(n,eta R) - 2 n (eta R) diffTT(n,eta R) + (eta R)^2 diff2TT(n,eta R))
!
implicit none
real(prec) :: diff2Long
real(prec),intent(in) :: R
integer,intent(in) :: ret_type,N0,N1
real(prec),intent(in) :: eta
real(prec),intent(in) :: C(N0:N1)
real(prec) :: iR,etaR
integer :: n
if(ret_type/=0) then
   write(*,*) 'ERROR! diffLong called with non-zero ret_type'
   stop
endif
iR = 1._prec/R
etaR = eta*R
diff2Long = - C(N1)* &
     ( N1*(N1+1)  * dampTT(N1,etaR)  &
     - 2*N1*etaR * diffTT(N1,etaR)  &
     + etaR**2   * diff2TT(N1,etaR) )
do n=N1-1,N0,-1
   if(C(n)/=ZERO) then
      diff2Long = diff2Long*iR - C(n)* &
           ( n*(n+1)   * dampTT(n,etaR)  &
           - 2*n*etaR * diffTT(n,etaR)  &
           + etaR**2  * diff2TT(n,etaR) )
   else
      diff2Long = diff2Long*iR
   endif
enddo
diff2Long = diff2Long*iR**(N0+2)
end function diff2Long

function formPoly(R,n,aP)
!polynomial formula
!
! sum_{i=0}^n aP(i) R^i
!
implicit none
real(prec) :: formPoly
real(prec),intent(in) :: R
integer,intent(in) :: n
real(prec),intent(in) :: aP(0:n)
integer :: i
formPoly = aP(n)
do i=n-1,0,-1
   formPoly = formPoly*R + aP(i)
enddo
end function formPoly

function diffPoly(R,n,aP)
!derivative of the polynomial formula
!
! sum_{i=1}^n i aP(i) R^(i-1)
!
implicit none
real(prec) :: diffPoly
real(prec),intent(in) :: R
integer,intent(in) :: n
real(prec),intent(in) :: aP(0:n)
integer :: i
diffPoly = n*aP(n)
do i=n-1,1,-1
   diffPoly = diffPoly*R + i*aP(i)
enddo
end function diffPoly

function diff2Poly(R,n,aP)
!second derivative of the polynomial formula
!
! sum_{i=2}^n i(i-1) aP(i) R^(i-2)
!
implicit none
real(prec) :: diff2Poly
real(prec),intent(in) :: R
integer,intent(in) :: n
real(prec),intent(in) :: aP(0:n)
integer :: i
diff2Poly = n*(n-1)*aP(n)
do i=n-1,2,-1
   diff2Poly = diff2Poly*R + i*(i-1)*aP(i)
enddo
end function diff2Poly

function formSigma(R,n,aS)
!sigma formula
!
! exp(-a(0) R) s(0) + sum_{i=1}^{n} exp(-a(i) R^2) s(i)
!
implicit none
real(prec) :: formSigma
real(prec),intent(in) :: R
integer,intent(in) :: n
real(prec),intent(in) :: aS(2,0:n)
real(prec),parameter :: limit = 78.5_prec
real(prec) :: aR,R2
integer :: i
aR = aS(1,0)*R
if(aR<EXPTHR) then
   formSigma = exp(-aR)*aS(2,0)
   if(R<limit) then
      R2 = R*R
      do i=1,n
         formSigma = formSigma + exp(-aS(1,i)*R2)*aS(2,i)
      enddo
   endif
else
   formSigma = 0._prec
endif
end function formSigma

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function dampTT(n,x)
!Tang-Toennies damping function
!
! dampTT(n,x) = 1 - exp(-x) sum_{i=0}^{n} x^i/i!
!
!             = exp(-x) sum_{i=n+1}^{infty} x^i/i!
!
implicit none
real(prec) :: dampTT
integer,intent(in) :: n
real(prec),intent(in) :: x
integer,parameter :: extra1=100
real(prec),parameter :: limit1(0:16) = (/&
     0.10536052_prec,&
     0.53181161_prec, 1.1020653_prec, 1.7447696_prec, 2.4325910_prec,&
     3.1518980_prec , 3.8947668_prec, 4.6561182_prec, 5.4324681_prec,&
     6.2213046_prec , 7.0207466_prec, 7.8293420_prec, 8.6459425_prec,&
     9.4696212_prec ,10.299617_prec ,11.135297_prec ,11.976127_prec  /)
real(prec),parameter :: limit2(0:16) = (/&
      78.325631_prec,&
      82.753509_prec, 86.577667_prec, 90.069092_prec, 93.335700_prec,&
      96.435150_prec, 99.403064_prec,102.26349_prec ,105.03367_prec ,&
     107.72650_prec ,110.35199_prec ,112.91807_prec ,115.43118_prec ,&
     117.89665_prec ,120.31895_prec ,122.70185_prec ,125.04860_prec  /)
real(prec) :: term,suma
integer :: i
if(x<limit1(n)) then
   term = 1._prec
   do i=1,n
      term = term*x/i
   enddo
   suma = 0._prec
   do i=n+1,2*n+extra1
      term = term*x/i
      if(abs(term)<spacing(suma)) exit
      suma = suma + term
   enddo
   dampTT = exp(-x)*suma
elseif(x<limit2(n)) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   dampTT = 1._prec - exp(-x)*suma
else
   dampTT = 1._prec
endif
end function dampTT

function shftTT(n,x)
!shifted Tang-Toennies damping function
!
! shftTT(n,x) = dampTT(n,x) - 1
!
!             = - exp(-x) sum_{i=0}^{n} x^i/i!
!
implicit none
real(prec) :: shftTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: term,suma
integer :: i
if(x<EXPTHR) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   shftTT = -exp(-x)*suma
else
   shftTT = 0._prec
endif
end function shftTT

function diffTT(n,x)
!derivative of the Tang-Toennies damping function
!
! diffTT(n,x) = exp(-x) x^n/n!
!
implicit none
real(prec) :: diffTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: term
integer :: i
if(x<EXPTHR) then
   term = 1._prec
   do i=1,n
      term = term*x/i
   enddo
   diffTT = exp(-x)*term
else
   diffTT = 0._prec
endif
end function diffTT

function diff2TT(n,x) 
!Second derivative of the Tang-Toennies damping function
!
! diff2TT(n,x) = exp(-x) (x^(n-1)/(n-1)! - x^n/n!)
!
implicit none
real(prec) :: diff2TT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: term
integer :: i
if(x<EXPTHR) then
   term = 1._prec
   do i=1,n-1
      term = term*x/i
   enddo
   diff2TT = exp(-x)*term*(1._prec - x/n)
else
   diff2TT = 0._prec
endif
end function diff2TT

function retar(R)
implicit none
real(prec) :: retar
real(prec),intent(in) :: R
real(prec),parameter :: A(5) = (/&
     6.16987013228351e-2_prec ,&
     8.28195347378437e-4_prec ,&
     2.93638285138351e-6_prec ,&
     4.02028834865916e-9_prec ,&
     2.94889992194852e-12_prec/)
real(prec),parameter :: B(6) = (/&
     6.16987013228351e-2_prec ,&
     8.52372389280046e-4_prec ,&
     4.03297290133319e-6_prec ,&
     9.96978864530943e-9_prec ,&
     1.22400486056979e-11_prec,&
     8.97813172779683e-15_prec/)
real(prec) :: num,den
num =         A(5)
num = num*R + A(4)
num = num*R + A(3)
num = num*R + A(2)
num = num*R + A(1)
num = num*R + 1._prec
den =         B(6)
den = den*R + B(5)
den = den*R + B(4)
den = den*R + B(3)
den = den*R + B(2)
den = den*R + B(1)
den = den*R + 1._prec
retar = num/den
end function retar

end module potentials_2020


==> anc/S3_virial_helium-3.txt <==
    T      B(T)        sigma B(T)   beta_a(T)   sigma beta_a(T)
   [K]   [cm^3mol^-1] [cm^3mol^-1] [cm^3mol^-1] [cm^3mol^-1]
   0.50  -360.662      0.076       -522.884      0.092
   0.55  -343.808      0.069       -489.103      0.084
   0.60  -328.177      0.063       -458.798      0.076
   0.65  -313.672      0.059       -431.526      0.070
   0.70  -300.197      0.055       -406.901      0.065
   0.75  -287.661      0.051       -384.592      0.060
   0.80  -275.978      0.048       -364.314      0.056
   0.85  -265.073      0.045       -345.822      0.053
   0.90  -254.877      0.042       -328.907      0.050
   0.95  -245.328      0.040       -313.387      0.047
   1.00  -236.370      0.038       -299.107      0.044
   1.10  -220.038      0.035       -273.744      0.040
   1.20  -205.540      0.032       -251.937      0.036
   1.30  -192.600      0.029       -233.011      0.033
   1.40  -180.994      0.027       -216.447      0.031
   1.50  -170.536      0.025       -201.839      0.029
   1.60  -161.072      0.023       -188.866      0.027
   1.70  -152.474      0.022       -177.269      0.025
   1.80  -144.633      0.021       -166.843      0.024
   1.90  -137.458      0.019       -157.419      0.022
   2.00  -130.871      0.018       -148.858      0.021
   2.10  -124.805      0.017       -141.046      0.020
   2.25  -116.561      0.016       -130.528      0.019
   2.50  -104.723      0.014       -115.595      0.017
   2.75   -94.783      0.013       -103.180      0.015
   3.00   -86.328      0.012        -92.686      0.014
   3.25   -79.056      0.011        -83.689      0.013
   3.50   -72.7374     0.010        -75.886      0.012
   3.75   -67.1990     0.0093       -69.051      0.011
   4.00   -62.3059     0.0087       -63.011      0.010
   4.25   -57.9521     0.0081       -57.6349     0.0095
   4.50   -54.0535     0.0076       -52.8179     0.0089
   4.75   -50.5423     0.0072       -48.4772     0.0084
   5.00   -47.3636     0.0068       -44.5453     0.0080
   5.50   -41.8305     0.0061       -37.6980     0.0072
   6.00   -37.1773     0.0056       -31.9387     0.0066
   6.50   -33.2087     0.0051       -27.0291     0.0061
   7.00   -29.7833     0.0048       -22.7959     0.0056
   7.50   -26.7961     0.0044       -19.1099     0.0052
   8.00   -24.1678     0.0041       -15.8727     0.0049
   8.50   -21.8371     0.0039       -13.0082     0.0046
   9.00   -19.7560     0.0036       -10.4565     0.0043
   9.50   -17.8864     0.0034        -8.1699     0.0041
  10.00   -16.1975     0.0033        -6.1098     0.0039
  11.00   -13.2664     0.0030        -2.5493     0.0035
  12.00   -10.8106     0.0027         0.4164     0.0032
  13.00    -8.7235     0.0025         2.9216     0.0030
  14.00    -6.9285     0.0023         5.0628     0.0028
  15.00    -5.3687     0.0022         6.9114     0.0026
  16.00    -4.0014     0.0020         8.5214     0.0024
  17.00    -2.7935     0.0019         9.9343     0.0023
  18.00    -1.7191     0.0018        11.1824     0.0022
  19.00    -0.7578     0.0017        12.2916     0.0020
  20.00     0.1071     0.0016        13.2825     0.0019
  21.00     0.8890     0.0015        14.1719     0.0019
  22.00     1.5989     0.0015        14.9736     0.0018
  23.00     2.2460     0.0014        15.6990     0.0017
  24.00     2.8381     0.0013        16.3577     0.0016
  25.00     3.3815     0.0013        16.9576     0.0016
  26.00     3.8818     0.0012        17.5057     0.0015
  27.00     4.3437     0.0012        18.0077     0.0014
  28.00     4.7713     0.0011        18.4687     0.0014
  29.00     5.1681     0.0011        18.8928     0.0014
  30.00     5.5370     0.0011        19.2840     0.0013
  31.00     5.8808     0.0010        19.6454     0.0013
  32.00     6.2018     0.0010        19.9798     0.0012
  33.00     6.50198    0.00098       20.2899     0.0012
  34.00     6.78326    0.00095       20.5777     0.0012
  35.00     7.04722    0.00092       20.8453     0.0011
  36.00     7.29530    0.00090       21.0944     0.0011
  37.00     7.52876    0.00087       21.3266     0.0011
  38.00     7.74878    0.00085       21.5432     0.0010
  39.00     7.95637    0.00083       21.7456     0.0010
  40.00     8.15248    0.00081       21.93471    0.00099
  45.00     8.98764    0.00072       22.71495    0.00089
  50.00     9.63419    0.00065       23.28332    0.00080
  55.00    10.14425    0.00059       23.70130    0.00073
  60.00    10.55263    0.00055       24.00953    0.00067
  65.00    10.88348    0.00051       24.23580    0.00063
  70.00    11.15402    0.00047       24.39974    0.00058
  75.00    11.37686    0.00044       24.51553    0.00055
  80.00    11.56142    0.00042       24.59364    0.00052
  85.00    11.71491    0.00039       24.64194    0.00049
  90.00    11.84288    0.00037       24.66643    0.00046
  95.00    11.94969    0.00035       24.67178    0.00044
 100.00    12.03883    0.00034       24.66162    0.00042
 110.00    12.17470    0.00031       24.60578    0.00038
 120.00    12.26721    0.00028       24.51584    0.00036
 130.00    12.32774    0.00026       24.40292    0.00033
 140.00    12.36424    0.00025       24.27457    0.00031
 150.00    12.38245    0.00023       24.13598    0.00029
 160.00    12.38657    0.00022       23.99081    0.00027
 170.00    12.37974    0.00021       23.84167    0.00026
 180.00    12.36432    0.00020       23.69042    0.00025
 190.00    12.34215    0.00019       23.53842    0.00024
 200.00    12.31464    0.00018       23.38665    0.00023
 225.00    12.22926    0.00016       23.01248    0.00021
 250.00    12.12897    0.00015       22.65057    0.00019
 273.15    12.02892    0.00013       22.32877    0.00017
 273.16    12.02887    0.00013       22.32863    0.00017
 275.00    12.02074    0.00013       22.30364    0.00017
 293.15    11.93967    0.00013       22.06169    0.00016
 298.15    11.91715    0.00012       21.99651    0.00016
 300.00    11.90880    0.00012       21.97256    0.00016
 325.00    11.79575    0.00012       21.65722    0.00015
 350.00    11.68320    0.00011       21.35702    0.00014
 375.00    11.57214    0.00010       21.07114    0.00013
 400.00    11.463209   0.000096      20.79870    0.00012
 425.00    11.356760   0.000091      20.53879    0.00012
 450.00    11.253003   0.000087      20.29055    0.00011
 475.00    11.152035   0.000083      20.05317    0.00011
 500.00    11.053881   0.000079      19.82588    0.00010
 550.00    10.865899   0.000073      19.398839   0.000096
 600.00    10.688575   0.000068      19.004499   0.000089
 650.00    10.521216   0.000064      18.638723   0.000084
 700.00    10.363071   0.000060      18.298050   0.000079
 750.00    10.213398   0.000056      17.979567   0.000075
 800.00    10.071500   0.000054      17.680811   0.000071
 850.00     9.936737   0.000051      17.399691   0.000068
 900.00     9.808524   0.000049      17.134413   0.000065
 950.00     9.686337   0.000047      16.883436   0.000062
1000.00     9.569700   0.000045      16.645422   0.000060


==> anc/S4_virial_helium-4.txt <==
    T      B(T)        sigma B(T)   beta_a(T)   sigma beta_a(T)
   [K]   [cm^3mol^-1] [cm^3mol^-1] [cm^3mol^-1] [cm^3mol^-1]
   0.50  -1366.67      0.20        -1393.21      0.21
   0.55  -1173.14      0.17        -1211.32      0.17
   0.60  -1022.15      0.14        -1068.81      0.15
   0.65   -901.91      0.12         -954.61      0.13
   0.70   -804.47      0.11         -861.33      0.12
   0.75   -724.291     0.096        -783.85      0.10
   0.80   -657.444     0.086        -718.563     0.094
   0.85   -601.050     0.078        -662.844     0.085
   0.90   -552.975     0.071        -614.759     0.078
   0.95   -511.604     0.065        -572.850     0.072
   1.00   -475.697     0.060        -536.004     0.067
   1.10   -416.629     0.051        -474.228     0.058
   1.20   -370.231     0.045        -424.468     0.051
   1.30   -332.937     0.040        -383.522     0.045
   1.40   -302.364     0.036        -349.235     0.041
   1.50   -276.872     0.033        -320.106     0.037
   1.60   -255.302     0.030        -295.056     0.034
   1.70   -236.814     0.027        -273.289     0.031
   1.80   -220.789     0.025        -254.205     0.029
   1.90   -206.759     0.024        -237.343     0.027
   2.00   -194.369     0.022        -222.339     0.025
   2.10   -183.341     0.021        -208.906     0.024
   2.25   -168.887     0.019        -191.209     0.022
   2.50   -149.089     0.017        -166.849     0.019
   2.75   -133.223     0.015        -147.282     0.017
   3.00   -120.194     0.013        -131.226     0.015
   3.25   -109.287     0.012        -117.812     0.014
   3.50   -100.011     0.011        -106.435     0.013
   3.75    -92.019     0.010         -96.659     0.012
   4.00    -85.0556    0.0094        -88.166     0.011
   4.25    -78.9319    0.0088        -80.714     0.010
   4.50    -73.5025    0.0082        -74.1220    0.0095
   4.75    -68.6543    0.0077        -68.2461    0.0090
   5.00    -64.2979    0.0073        -62.9744    0.0085
   5.50    -56.7861    0.0066        -53.9022    0.0076
   6.00    -50.5370    0.0059        -46.3710    0.0069
   6.50    -45.2554    0.0054        -40.0173    0.0063
   7.00    -40.7323    0.0050        -34.5849    0.0059
   7.50    -36.8148    0.0046        -29.8873    0.0054
   8.00    -33.3889    0.0043        -25.7857    0.0051
   8.50    -30.3676    0.0040        -22.1746    0.0048
   9.00    -27.6832    0.0038        -18.9717    0.0045
   9.50    -25.2826    0.0036        -16.1126    0.0042
  10.00    -23.1230    0.0034        -13.5456    0.0040
  11.00    -19.3959    0.0031         -9.1282    0.0036
  12.00    -16.2939    0.0028         -5.4673    0.0033
  13.00    -13.6728    0.0026         -2.3881    0.0031
  14.00    -11.4300    0.0024          0.2344    0.0028
  15.00     -9.4900    0.0022          2.4917    0.0026
  16.00     -7.7961    0.0021          4.4525    0.0025
  17.00     -6.3051    0.0019          6.1695    0.0023
  18.00     -4.9831    0.0018          7.6835    0.0022
  19.00     -3.8037    0.0017          9.0268    0.0021
  20.00     -2.7453    0.0016         10.2253    0.0020
  21.00     -1.7909    0.0016         11.2999    0.0019
  22.00     -0.9262    0.0015         12.2677    0.0018
  23.00     -0.1395    0.0014         13.1428    0.0017
  24.00      0.5790    0.0014         13.9371    0.0016
  25.00      1.2374    0.0013         14.6603    0.0016
  26.00      1.8426    0.0013         15.3209    0.0015
  27.00      2.4007    0.0012         15.9260    0.0015
  28.00      2.9166    0.0012         16.4816    0.0014
  29.00      3.3948    0.0011         16.9931    0.0014
  30.00      3.8390    0.0011         17.4649    0.0013
  31.00      4.2525    0.0011         17.9010    0.0013
  32.00      4.6383    0.0010         18.3049    0.0012
  33.00      4.99894   0.00099        18.6796    0.0012
  34.00      5.33656   0.00096        19.0278    0.0012
  35.00      5.65321   0.00093        19.3519    0.0011
  36.00      5.95065   0.00090        19.6539    0.0011
  37.00      6.23045   0.00088        19.9357    0.0011
  38.00      6.49403   0.00086        20.1990    0.0010
  39.00      6.74266   0.00084        20.4452    0.0010
  40.00      6.97747   0.00082        20.67582   0.0010
  45.00      7.97706   0.00073        21.63213   0.00089
  50.00      8.75111   0.00066        22.33699   0.00080
  55.00      9.36259   0.00060        22.86355   0.00073
  60.00      9.85336   0.00055        23.25996   0.00068
  65.00     10.25230   0.00051        23.55914   0.00063
  70.00     10.57994   0.00047        23.78423   0.00058
  75.00     10.85129   0.00044        23.95196   0.00055
  80.00     11.07751   0.00042        24.07468   0.00052
  85.00     11.26711   0.00039        24.16166   0.00049
  90.00     11.42665   0.00037        24.21997   0.00046
  95.00     11.56128   0.00035        24.25511   0.00044
 100.00     11.67507   0.00034        24.27138   0.00042
 110.00     11.85268   0.00031        24.26027   0.00038
 120.00     11.97909   0.00028        24.20667   0.00036
 130.00     12.06763   0.00026        24.12379   0.00033
 140.00     12.12764   0.00025        24.02065   0.00031
 150.00     12.16582   0.00023        23.90347   0.00029
 160.00     12.18708   0.00022        23.77670   0.00027
 170.00     12.19511   0.00021        23.64351   0.00026
 180.00     12.19269   0.00020        23.50621   0.00025
 190.00     12.18197   0.00019        23.36650   0.00024
 200.00     12.16462   0.00018        23.22563   0.00023
 225.00     12.10020   0.00016        22.87398   0.00020
 250.00     12.01614   0.00015        22.52948   0.00019
 273.15     11.92814   0.00013        22.22063   0.00017
 273.16     11.92811   0.00013        22.22050   0.00017
 275.00     11.92083   0.00013        22.19643   0.00017
 293.15     11.84759   0.00013        21.96289   0.00016
 298.15     11.82704   0.00012        21.89982   0.00016
 300.00     11.81940   0.00012        21.87663   0.00016
 325.00     11.71503   0.00012        21.57061   0.00015
 350.00     11.60976   0.00011        21.27823   0.00014
 375.00     11.50490   0.00010        20.99900   0.00013
 400.00     11.401282  0.000096       20.73227   0.00012
 425.00     11.299445  0.000091       20.47732   0.00012
 450.00     11.199721  0.000087       20.23341   0.00011
 475.00     11.102307  0.000083       19.99984   0.00011
 500.00     11.007306  0.000079       19.77594   0.00010
 550.00     10.824661  0.000073       19.354623  0.000096
 600.00     10.651674  0.000068       18.964936  0.000089
 650.00     10.487901  0.000064       18.603007  0.000084
 700.00     10.332765  0.000060       18.265560  0.000079
 750.00     10.185649  0.000056       17.949817  0.000075
 800.00     10.045948  0.000054       17.653416  0.000071
 850.00      9.913089  0.000051       17.374336  0.000068
 900.00      9.786542  0.000049       17.110842  0.000065
 950.00      9.665822  0.000047       16.861435  0.000062
1000.00      9.550487  0.000045       16.624815  0.000060


==> anc/S5_SE_helium-3.txt <==
    E              S(V)          S(V+sigmaV)       S(V-sigmaV)     sigmaS      lmax
[hartree]
1.00E-11      8.04412492E-04    8.04165615E-04    8.04659455E-04  3.00E-09       2
1.11E-11      8.47500317E-04    8.47240217E-04    8.47760508E-04  3.00E-09       2
1.23E-11      8.92134829E-04    8.91861031E-04    8.92408723E-04  3.00E-09       2
1.36E-11      9.38095246E-04    9.37807343E-04    9.38383249E-04  3.00E-09       2
1.50E-11      9.85195985E-04    9.84893628E-04    9.85498448E-04  3.00E-09       2
1.66E-11      1.03640743E-03    1.03608936E-03    1.03672561E-03  3.00E-09       2
1.84E-11      1.09115087E-03    1.09081599E-03    1.09148586E-03  3.00E-09       2
2.04E-11      1.14892145E-03    1.14856885E-03    1.14927418E-03  3.00E-09       2
2.26E-11      1.20928534E-03    1.20891421E-03    1.20965659E-03  3.00E-09       2
2.50E-11      1.27187324E-03    1.27148290E-03    1.27226370E-03  3.00E-09       2
2.77E-11      1.33879130E-03    1.33838043E-03    1.33920231E-03  3.00E-09       2
3.06E-11      1.40712548E-03    1.40669365E-03    1.40755747E-03  3.00E-09       2
3.39E-11      1.48105425E-03    1.48059973E-03    1.48150893E-03  3.00E-09       2
3.75E-11      1.55770663E-03    1.55722858E-03    1.55818484E-03  3.00E-09       2
4.15E-11      1.63867521E-03    1.63817232E-03    1.63917827E-03  3.00E-09       2
4.60E-11      1.72522763E-03    1.72469819E-03    1.72575726E-03  3.00E-09       2
5.09E-11      1.81478391E-03    1.81422698E-03    1.81534103E-03  3.00E-09       2
5.64E-11      1.91031041E-03    1.90972418E-03    1.91089685E-03  3.00E-09       2
6.24E-11      2.00934681E-03    2.00873019E-03    2.00996365E-03  3.00E-09       2
6.91E-11      2.11446082E-03    2.11381195E-03    2.11510992E-03  3.00E-09       2
7.65E-11      2.22479060E-03    2.22410788E-03    2.22547356E-03  3.00E-09       2
8.47E-11      2.34097997E-03    2.34026161E-03    2.34169859E-03  3.00E-09       2
9.37E-11      2.46219884E-03    2.46144329E-03    2.46295466E-03  3.00E-09       2
1.04E-10      2.59398193E-03    2.59318595E-03    2.59477819E-03  3.00E-09       2
1.15E-10      2.72769584E-03    2.72685885E-03    2.72853313E-03  3.00E-09       2
1.27E-10      2.86645634E-03    2.86557678E-03    2.86733621E-03  3.00E-09       2
1.41E-10      3.02029167E-03    3.01936493E-03    3.02121874E-03  3.00E-09       2
1.56E-10      3.17685353E-03    3.17587877E-03    3.17782862E-03  3.00E-09       2
1.73E-10      3.34543747E-03    3.34441101E-03    3.34646428E-03  3.00E-09       2
1.91E-10      3.51512867E-03    3.51405018E-03    3.51620753E-03  4.00E-09       2
2.11E-10      3.69453561E-03    3.69340211E-03    3.69566950E-03  4.00E-09       2
2.34E-10      3.89062845E-03    3.88943484E-03    3.89182248E-03  4.00E-09       2
2.59E-10      4.09311853E-03    4.09186284E-03    4.09437465E-03  4.00E-09       2
2.87E-10      4.30860927E-03    4.30728753E-03    4.30993146E-03  4.00E-09       2
3.18E-10      4.53524298E-03    4.53385180E-03    4.53663466E-03  5.00E-09       2
3.52E-10      4.77142700E-03    4.76996344E-03    4.77289106E-03  5.00E-09       2
3.89E-10      5.01580701E-03    5.01426859E-03    5.01734597E-03  5.00E-09       2
4.31E-10      5.27949329E-03    5.27787409E-03    5.28111304E-03  5.00E-09       2
4.77E-10      5.55391470E-03    5.55221147E-03    5.55561852E-03  6.00E-09       2
5.28E-10      5.84308104E-03    5.84128928E-03    5.84487342E-03  6.00E-09       2
5.85E-10      6.15015476E-03    6.14826901E-03    6.15204116E-03  6.00E-09       2
6.48E-10      6.47257374E-03    6.47058933E-03    6.47455884E-03  6.00E-09       2
7.17E-10      6.80814357E-03    6.80605651E-03    6.81023135E-03  7.00E-09       2
7.94E-10      7.16401760E-03    7.16182172E-03    7.16621424E-03  7.00E-09       2
8.79E-10      7.53729891E-03    7.53498894E-03    7.53960970E-03  8.00E-09       2
9.73E-10      7.92957625E-03    7.92714642E-03    7.93200693E-03  8.00E-09       2
1.08E-09      8.35360368E-03    8.35104436E-03    8.35616390E-03  8.00E-09       2
1.19E-09      8.76805014E-03    8.76536432E-03    8.77073690E-03  9.00E-09       2
1.32E-09      9.23375141E-03    9.23092352E-03    9.23658028E-03  9.00E-09       2
1.46E-09      9.71015979E-03    9.70718667E-03    9.71313394E-03  1.00E-08       2
1.62E-09      1.02272841E-02    1.02241534E-02    1.02304158E-02  1.00E-08       2
1.79E-09      1.07492773E-02    1.07459878E-02    1.07525680E-02  1.00E-08       2
1.98E-09      1.13039309E-02    1.13004727E-02    1.13073903E-02  1.00E-08       3
2.19E-09      1.18865879E-02    1.18829527E-02    1.18902244E-02  1.00E-08       3
2.43E-09      1.25189461E-02    1.25151189E-02    1.25227746E-02  1.00E-08       3
2.69E-09      1.31693532E-02    1.31653288E-02    1.31733789E-02  1.00E-08       3
2.98E-09      1.38583455E-02    1.38541125E-02    1.38625798E-02  1.00E-08       3
3.30E-09      1.45803004E-02    1.45758492E-02    1.45847531E-02  1.00E-08       3
3.65E-09      1.53304011E-02    1.53257236E-02    1.53350803E-02  2.00E-08       3
4.04E-09      1.61244090E-02    1.61194923E-02    1.61293274E-02  2.00E-08       3
4.47E-09      1.69559226E-02    1.69507558E-02    1.69610911E-02  2.00E-08       3
4.95E-09      1.78373550E-02    1.78319239E-02    1.78427881E-02  2.00E-08       3
5.48E-09      1.87613505E-02    1.87556428E-02    1.87670602E-02  2.00E-08       4
6.07E-09      1.97377222E-02    1.97317231E-02    1.97437234E-02  2.00E-08       4
6.72E-09      2.07586591E-02    2.07523561E-02    2.07649642E-02  2.00E-08       5
7.44E-09      2.18319929E-02    2.18253716E-02    2.18386165E-02  2.00E-08       5
8.23E-09      2.29498359E-02    2.29428842E-02    2.29567900E-02  2.00E-08       5
9.12E-09      2.41447078E-02    2.41374044E-02    2.41520137E-02  2.00E-08       5
1.01E-08      2.53924948E-02    2.53848258E-02    2.54001665E-02  3.00E-08       5
1.12E-08      2.67202762E-02    2.67122200E-02    2.67283351E-02  3.00E-08       5
1.24E-08      2.80933323E-02    2.80848780E-02    2.81017895E-02  3.00E-08       6
1.37E-08      2.95044044E-02    2.94955433E-02    2.95132685E-02  3.00E-08       7
1.52E-08      3.10476493E-02    3.10383463E-02    3.10569554E-02  3.00E-08       7
1.68E-08      3.26074578E-02    3.25977115E-02    3.26172074E-02  3.00E-08       7
1.86E-08      3.42706433E-02    3.42604280E-02    3.42808619E-02  3.00E-08       8
2.06E-08      3.60207087E-02    3.60100045E-02    3.60314164E-02  4.00E-08       7
2.28E-08      3.78433675E-02    3.78321591E-02    3.78545796E-02  4.00E-08       8
2.52E-08      3.97263562E-02    3.97146326E-02    3.97380836E-02  4.00E-08       9
2.79E-08      4.17315327E-02    4.17192670E-02    4.17438024E-02  4.00E-08       9
3.09E-08      4.38385080E-02    4.38256803E-02    4.38513398E-02  4.00E-08      10
3.42E-08      4.60296273E-02    4.60162237E-02    4.60430350E-02  5.00E-08      10
3.79E-08      4.83507974E-02    4.83367938E-02    4.83648053E-02  5.00E-08      11
4.19E-08      5.07214960E-02    5.07068905E-02    5.07361060E-02  5.00E-08      11
4.64E-08      5.32404627E-02    5.32252302E-02    5.32556998E-02  5.00E-08      13
5.14E-08      5.58812529E-02    5.58653775E-02    5.58971331E-02  6.00E-08      13
5.69E-08      5.86211363E-02    5.86046098E-02    5.86376676E-02  6.00E-08      13
6.30E-08      6.14864663E-02    6.14692769E-02    6.15036606E-02  6.00E-08      14
6.97E-08      6.44533121E-02    6.44354562E-02    6.44711731E-02  6.00E-08      15
7.72E-08      6.75825958E-02    6.75640591E-02    6.76011376E-02  7.00E-08      15
8.55E-08      7.08436792E-02    7.08244579E-02    7.08629057E-02  7.00E-08      17
9.46E-08      7.42108450E-02    7.41909437E-02    7.42307516E-02  7.00E-08      18
1.05E-07      7.78320503E-02    7.78114483E-02    7.78526577E-02  8.00E-08      19
1.16E-07      8.14381678E-02    8.14168996E-02    8.14594414E-02  8.00E-08      19
1.28E-07      8.51491112E-02    8.51271901E-02    8.51710377E-02  9.00E-08      20
1.42E-07      8.92296308E-02    8.92070293E-02    8.92522376E-02  9.00E-08      21
1.57E-07      9.33509181E-02    9.33276683E-02    9.33741733E-02  9.00E-08      23
1.74E-07      9.77593426E-02    9.77354407E-02    9.77832497E-02  1.00E-07      24
1.93E-07      1.02411848E-01    1.02387301E-01    1.02436399E-01  1.00E-07      25
2.13E-07      1.07049957E-01    1.07024810E-01    1.07075108E-01  1.00E-07      27
2.36E-07      1.12113550E-01    1.12087791E-01    1.12139313E-01  1.00E-07      29
2.62E-07      1.17554166E-01    1.17527793E-01    1.17580543E-01  1.00E-07      31
2.90E-07      1.23142766E-01    1.23115805E-01    1.23169733E-01  1.00E-07      34
3.21E-07      1.29070138E-01    1.29042589E-01    1.29097692E-01  1.00E-07      36
3.55E-07      1.35324624E-01    1.35296487E-01    1.35352766E-01  1.00E-07      39
3.93E-07      1.42080056E-01    1.42051311E-01    1.42108805E-01  1.00E-07      41
4.35E-07      1.49329993E-01    1.49300615E-01    1.49359374E-01  1.00E-07      45
4.82E-07      1.57247515E-01    1.57217457E-01    1.57277576E-01  2.00E-07      37
5.33E-07      1.65677256E-01    1.65646476E-01    1.65708040E-01  2.00E-07      41
5.90E-07      1.74970791E-01    1.74939205E-01    1.75002380E-01  2.00E-07      43
6.54E-07      1.85315426E-01    1.85282922E-01    1.85347933E-01  2.00E-07      46
7.23E-07      1.96425804E-01    1.96392282E-01    1.96459329E-01  2.00E-07      49
8.01E-07      2.08992487E-01    2.08957769E-01    2.09027208E-01  2.00E-07      53
8.87E-07      2.22909043E-01    2.22872945E-01    2.22945143E-01  2.00E-07      57
9.82E-07      2.38397995E-01    2.38360298E-01    2.38435696E-01  2.00E-07      61
1.09E-06      2.56183586E-01    2.56143975E-01    2.56223199E-01  3.00E-07      57
1.20E-06      2.74502193E-01    2.74460541E-01    2.74543849E-01  3.00E-07      61
1.33E-06      2.96406058E-01    2.96361885E-01    2.96450235E-01  3.00E-07      65
1.47E-06      3.20268264E-01    3.20221267E-01    3.20315263E-01  3.00E-07      69
1.63E-06      3.47817397E-01    3.47767069E-01    3.47867728E-01  3.00E-07      75
1.81E-06      3.79051763E-01    3.78997596E-01    3.79105933E-01  4.00E-07      73
2.00E-06      4.12149779E-01    4.12091508E-01    4.12208054E-01  4.00E-07      77
2.22E-06      4.50429903E-01    4.50366877E-01    4.50492932E-01  5.00E-07      77
2.45E-06      4.90157584E-01    4.90089654E-01    4.90225517E-01  5.00E-07      83
2.71E-06      5.34412011E-01    5.34338698E-01    5.34485328E-01  5.00E-07      89
3.01E-06      5.84243342E-01    5.84164116E-01    5.84322572E-01  6.00E-07      89
3.33E-06      6.35554749E-01    6.35469647E-01    6.35639856E-01  6.00E-07      95
3.68E-06      6.89124687E-01    6.89033728E-01    6.89215652E-01  7.00E-07      97
4.08E-06      7.46736641E-01    7.46639745E-01    7.46833543E-01  7.00E-07     104
4.51E-06      8.04138859E-01    8.04036461E-01    8.04241262E-01  8.00E-07     106
5.00E-06      8.63765483E-01    8.63657838E-01    8.63873132E-01  9.00E-07     109
5.53E-06      9.21521018E-01    9.21408761E-01    9.21633278E-01  9.00E-07     117
6.13E-06      9.79009672E-01    9.78893276E-01    9.79126072E-01  1.00E-06     121
6.78E-06      1.03277258E+00    1.03265267E+00    1.03289248E+00  1.00E-06     129
7.51E-06      1.08399844E+00    1.08387544E+00    1.08412143E+00  1.00E-06     139
8.31E-06      1.13083265E+00    1.13070691E+00    1.13095840E+00  1.00E-06     149
9.20E-06      1.17371610E+00    1.17358772E+00    1.17384449E+00  1.00E-06     159
1.02E-05      1.21289216E+00    1.21276100E+00    1.21302332E+00  1.00E-06     170
1.13E-05      1.24772908E+00    1.24759486E+00    1.24786330E+00  1.00E-06     182
1.25E-05      1.27857341E+00    1.27843568E+00    1.27871113E+00  1.00E-06     195
1.38E-05      1.30602921E+00    1.30588744E+00    1.30617098E+00  1.00E-06     208
1.53E-05      1.33241976E+00    1.33227303E+00    1.33256650E+00  1.00E-06     223
1.69E-05      1.35637168E+00    1.35621936E+00    1.35652399E+00  1.00E-06     239
1.88E-05      1.38113584E+00    1.38097663E+00    1.38129504E+00  1.00E-06     256
2.08E-05      1.40438211E+00    1.40421548E+00    1.40454874E+00  1.00E-06     274
2.30E-05      1.42767629E+00    1.42750142E+00    1.42785117E+00  1.00E-06     293
2.54E-05      1.45093719E+00    1.45075335E+00    1.45112102E+00  1.00E-06     313
2.82E-05      1.47522066E+00    1.47502659E+00    1.47541472E+00  1.00E-06     335
3.12E-05      1.49701309E+00    1.49680848E+00    1.49721771E+00  1.00E-06     359
3.45E-05      1.51426676E+00    1.51405117E+00    1.51448235E+00  2.00E-06     305
3.82E-05      1.52280932E+00    1.52258228E+00    1.52303637E+00  2.00E-06     326
4.23E-05      1.51621095E+00    1.51597219E+00    1.51644970E+00  2.00E-06     349
4.68E-05      1.48740935E+00    1.48715877E+00    1.48765994E+00  1.00E-06     471
5.19E-05      1.42695033E+00    1.42668730E+00    1.42721336E+00  1.00E-06     504
5.74E-05      1.33053723E+00    1.33026156E+00    1.33081290E+00  1.00E-06     539
6.36E-05      1.18775349E+00    1.18746418E+00    1.18804279E+00  1.00E-06     577
7.04E-05      9.96626579E-01    9.96322803E-01    9.96930355E-01  1.00E-06     618
7.79E-05      7.52241971E-01    7.51922661E-01    7.52561283E-01  8.00E-07     712
8.62E-05      4.49045254E-01    4.48709205E-01    4.49381305E-01  4.00E-07     960
9.55E-05      7.57440972E-02    7.53898475E-02    7.60983477E-02  8.00E-08    1758
1.06E-04     -3.83036137E-01   -3.83410210E-01   -3.82662063E-01  4.00E-07    1102
1.17E-04     -9.03624399E-01   -9.04018412E-01   -9.03230385E-01  9.00E-07     898
1.30E-04     -1.57080121E+00   -1.57121775E+00   -1.57038467E+00  2.00E-06     738
1.43E-04     -2.29355804E+00   -2.29399609E+00   -2.29311999E+00  2.00E-06     787
1.59E-04     -3.25614753E+00   -3.25661089E+00   -3.25568417E+00  3.00E-06     737
1.76E-04     -4.35989203E+00   -4.36038114E+00   -4.35940293E+00  4.00E-06     717
1.95E-04     -5.68066993E+00   -5.68118668E+00   -5.68015317E+00  6.00E-06     671
2.15E-04     -7.15783805E+00   -7.15838285E+00   -7.15729325E+00  7.00E-06     680
2.39E-04     -9.03430529E+00   -9.03488251E+00   -9.03372807E+00  9.00E-06     671
2.64E-04     -1.10983503E+01   -1.10989600E+01   -1.10977406E+01  1.00E-05     693
2.92E-04     -1.35327474E+01   -1.35333921E+01   -1.35321026E+01  1.00E-05     741
3.24E-04     -1.64620601E+01   -1.64627433E+01   -1.64613769E+01  2.00E-05     630
3.58E-04     -1.97318132E+01   -1.97325357E+01   -1.97310906E+01  2.00E-05     673
3.97E-04     -2.36625523E+01   -2.36633182E+01   -2.36617863E+01  2.00E-05     721
4.39E-04     -2.80895827E+01   -2.80903937E+01   -2.80887717E+01  3.00E-05     673
4.86E-04     -3.32597067E+01   -3.32605664E+01   -3.32588471E+01  3.00E-05     721
5.38E-04     -3.92224150E+01   -3.92233265E+01   -3.92215035E+01  4.00E-05     701
5.96E-04     -4.61470770E+01   -4.61480444E+01   -4.61461097E+01  5.00E-05     697
6.60E-04     -5.40923482E+01   -5.40933750E+01   -5.40913215E+01  5.00E-05     746
7.30E-04     -6.31136983E+01   -6.31147878E+01   -6.31126088E+01  6.00E-05     751
8.08E-04     -7.35358832E+01   -7.35370402E+01   -7.35347261E+01  7.00E-05     763
8.95E-04     -8.55781705E+01   -8.55794003E+01   -8.55769406E+01  9.00E-05     751
9.91E-04     -9.93296040E+01   -9.93309115E+01   -9.93282964E+01  1.00E-04     776
1.10E-03     -1.15476634E+02   -1.15478027E+02   -1.15475241E+02  1.00E-04     832
1.21E-03     -1.32293343E+02   -1.32294819E+02   -1.32291867E+02  1.00E-04     887
1.34E-03     -1.52779996E+02   -1.52781568E+02   -1.52778424E+02  2.00E-04     753
1.49E-03     -1.77164443E+02   -1.77166121E+02   -1.77162764E+02  2.00E-04     809
1.65E-03     -2.03969824E+02   -2.03971613E+02   -2.03968035E+02  2.00E-04     865
1.82E-03     -2.33263139E+02   -2.33265042E+02   -2.33261237E+02  2.00E-04     924
2.02E-03     -2.68693891E+02   -2.68695923E+02   -2.68691858E+02  3.00E-04     865
2.24E-03     -3.08757660E+02   -3.08759831E+02   -3.08755489E+02  3.00E-04     927
2.47E-03     -3.51743034E+02   -3.51745346E+02   -3.51740722E+02  4.00E-04     899
2.74E-03     -4.03496647E+02   -4.03499120E+02   -4.03494174E+02  4.00E-04     963
3.03E-03     -4.60484015E+02   -4.60486656E+02   -4.60481373E+02  5.00E-04     957
3.36E-03     -5.26915147E+02   -5.26917975E+02   -5.26912319E+02  5.00E-04    1025
3.72E-03     -6.01110476E+02   -6.01113502E+02   -6.01107450E+02  6.00E-04    1032
4.12E-03     -6.85440485E+02   -6.85443725E+02   -6.85437244E+02  7.00E-04    1049
4.56E-03     -7.80260945E+02   -7.80264416E+02   -7.80257474E+02  8.00E-04    1074
5.04E-03     -8.85899887E+02   -8.85903603E+02   -8.85896170E+02  9.00E-04    1103
5.58E-03     -1.00719234E+03   -1.00719632E+03   -1.00718835E+03  1.00E-03    1141
6.18E-03     -1.14467175E+03   -1.14467603E+03   -1.14466747E+03  1.00E-03    1221
6.84E-03     -1.29882886E+03   -1.29883346E+03   -1.29882427E+03  1.00E-03    1307
7.58E-03     -1.47490934E+03   -1.47491429E+03   -1.47490440E+03  1.00E-03    1399
8.39E-03     -1.67112042E+03   -1.67112573E+03   -1.67111511E+03  2.00E-03    1188
9.29E-03     -1.89289273E+03   -1.89289845E+03   -1.89288701E+03  2.00E-03    1271
1.03E-02     -2.14592160E+03   -2.14592777E+03   -2.14591544E+03  2.00E-03    1362
1.14E-02     -2.42588347E+03   -2.42589012E+03   -2.42587683E+03  2.00E-03    1457
1.26E-02     -2.73586641E+03   -2.73587357E+03   -2.73585925E+03  3.00E-03    1361
1.40E-02     -3.10276863E+03   -3.10277637E+03   -3.10276088E+03  3.00E-03    1460
1.54E-02     -3.47460329E+03   -3.47461162E+03   -3.47459496E+03  3.00E-03    1556
1.71E-02     -3.93185817E+03   -3.93186720E+03   -3.93184914E+03  4.00E-03    1516
1.89E-02     -4.42193724E+03   -4.42194700E+03   -4.42192748E+03  4.00E-03    1621
2.10E-02     -5.00028217E+03   -5.00029277E+03   -5.00027156E+03  5.00E-03    1614
2.32E-02     -5.61264293E+03   -5.61265441E+03   -5.61263145E+03  6.00E-03    1696
2.57E-02     -6.31529569E+03   -6.31530816E+03   -6.31528322E+03  6.00E-03    1784
2.84E-02     -7.08096600E+03   -7.08097953E+03   -7.08095247E+03  7.00E-03    1876
3.15E-02     -7.96728611E+03   -7.96730085E+03   -7.96727136E+03  8.00E-03    1974
3.48E-02     -8.91772921E+03   -8.91774525E+03   -8.91771317E+03  9.00E-03    2076
3.86E-02     -1.00193005E+04   -1.00193180E+04   -1.00192830E+04  1.00E-02    2186
4.27E-02     -1.12145696E+04   -1.12145888E+04   -1.12145505E+04  1.00E-02    2300
4.73E-02     -1.25619463E+04   -1.25619672E+04   -1.25619253E+04  1.00E-02    2420
5.23E-02     -1.40320590E+04   -1.40320819E+04   -1.40320361E+04  1.00E-02    2544
5.79E-02     -1.56832968E+04   -1.56833219E+04   -1.56832717E+04  2.00E-02    2678
6.42E-02     -1.75445161E+04   -1.75445437E+04   -1.75444885E+04  2.00E-02    2820
7.10E-02     -1.95552940E+04   -1.95553244E+04   -1.95552636E+04  2.00E-02    2964
7.86E-02     -2.18023946E+04   -2.18024280E+04   -2.18023611E+04  2.00E-02    3120
8.70E-02     -2.42831711E+04   -2.42832080E+04   -2.42831342E+04  2.00E-02    3282
9.64E-02     -2.70530462E+04   -2.70530870E+04   -2.70530054E+04  3.00E-02    3454
1.07E-01     -3.01658342E+04   -3.01658794E+04   -3.01657889E+04  3.00E-02    3640
1.18E-01     -3.33816215E+04   -3.33816715E+04   -3.33815716E+04  3.00E-02    3822
1.31E-01     -3.71605184E+04   -3.71605740E+04   -3.71604628E+04  4.00E-02    4026
1.45E-01     -4.12015864E+04   -4.12016481E+04   -4.12015246E+04  4.00E-02    4236
1.60E-01     -4.54964929E+04   -4.54965615E+04   -4.54964244E+04  5.00E-02    4450
1.77E-01     -5.03188418E+04   -5.03189181E+04   -5.03187655E+04  5.00E-02    4680
1.96E-01     -5.56504158E+04   -5.56505011E+04   -5.56503306E+04  6.00E-02    4924
2.17E-01     -6.14711915E+04   -6.14712867E+04   -6.14710962E+04  6.00E-02    5182
2.41E-01     -6.80310923E+04   -6.80311994E+04   -6.80309852E+04  7.00E-02    5462
2.67E-01     -7.50276795E+04   -7.50277999E+04   -7.50275592E+04  8.00E-02    5748
2.95E-01     -8.24370310E+04   -8.24371661E+04   -8.24368959E+04  8.00E-02    6042
3.27E-01     -9.07497589E+04   -9.07499116E+04   -9.07496062E+04  9.00E-02    6362
3.62E-01     -9.96585063E+04   -9.96586792E+04   -9.96583335E+04  1.00E-01    6692
4.00E-01     -1.09122263E+05   -1.09122459E+05   -1.09122067E+05  1.00E-01    7036
4.43E-01     -1.19580627E+05   -1.19580851E+05   -1.19580403E+05  1.00E-01    7404
4.91E-01     -1.30955930E+05   -1.30956187E+05   -1.30955673E+05  1.00E-01    7794
5.43E-01     -1.42941927E+05   -1.42942223E+05   -1.42941631E+05  1.00E-01    8196
6.01E-01     -1.55920951E+05   -1.55921295E+05   -1.55920608E+05  2.00E-01    8624
6.66E-01     -1.70008094E+05   -1.70008496E+05   -1.70007693E+05  2.00E-01    9078
7.37E-01     -1.84879102E+05   -1.84879572E+05   -1.84878632E+05  2.00E-01    9550
8.16E-01     -2.00837423E+05   -2.00837977E+05   -2.00836869E+05  2.00E-01   10048
9.03E-01     -2.17749783E+05   -2.17750438E+05   -2.17749128E+05  2.00E-01   10570
1.00E+00     -2.35855339E+05   -2.35856116E+05   -2.35854562E+05  2.00E-01   11124


==> anc/S6_SE_helium-4.txt <==
    E              S(V)          S(V+sigmaV)       S(V-sigmaV)     sigmaS      lmax
[hartree]
1.00E-11      3.09541757E+00    3.09534303E+00    3.09549186E+00  3.00E-06       2
1.11E-11      3.09294745E+00    3.09286893E+00    3.09302570E+00  3.00E-06       2
1.23E-11      3.09038921E+00    3.09030658E+00    3.09047157E+00  3.00E-06       2
1.36E-11      3.08775560E+00    3.08766873E+00    3.08784217E+00  3.00E-06       2
1.50E-11      3.08505732E+00    3.08496611E+00    3.08514822E+00  3.00E-06       2
1.66E-11      3.08212437E+00    3.08202845E+00    3.08221996E+00  3.00E-06       2
1.84E-11      3.07899013E+00    3.07888918E+00    3.07909074E+00  3.00E-06       2
2.04E-11      3.07568374E+00    3.07557748E+00    3.07578963E+00  3.00E-06       2
2.26E-11      3.07223027E+00    3.07211848E+00    3.07234168E+00  3.00E-06       2
2.50E-11      3.06865109E+00    3.06853357E+00    3.06876821E+00  3.00E-06       2
2.77E-11      3.06482609E+00    3.06470245E+00    3.06494931E+00  3.00E-06       2
3.06E-11      3.06092216E+00    3.06079229E+00    3.06105160E+00  3.00E-06       2
3.39E-11      3.05670104E+00    3.05656443E+00    3.05683719E+00  3.00E-06       2
3.75E-11      3.05232719E+00    3.05218360E+00    3.05247028E+00  3.00E-06       2
4.15E-11      3.04771028E+00    3.04755935E+00    3.04786070E+00  3.00E-06       2
4.60E-11      3.04277884E+00    3.04262008E+00    3.04293707E+00  3.00E-06       2
5.09E-11      3.03768067E+00    3.03751382E+00    3.03784695E+00  3.00E-06       2
5.64E-11      3.03224781E+00    3.03207237E+00    3.03242266E+00  3.00E-06       2
6.24E-11      3.02662128E+00    3.02643696E+00    3.02680498E+00  3.00E-06       2
6.91E-11      3.02065642E+00    3.02046270E+00    3.02084948E+00  3.00E-06       2
7.65E-11      3.01440364E+00    3.01420011E+00    3.01460649E+00  3.00E-06       2
8.47E-11      3.00782816E+00    3.00761434E+00    3.00804127E+00  3.00E-06       2
9.37E-11      3.00097881E+00    3.00075430E+00    3.00120256E+00  3.00E-06       2
1.04E-10      2.99354559E+00    2.99330954E+00    2.99378086E+00  3.00E-06       2
1.15E-10      2.98601806E+00    2.98577036E+00    2.98626493E+00  3.00E-06       2
1.27E-10      2.97822270E+00    2.97796299E+00    2.97848154E+00  3.00E-06       2
1.41E-10      2.96960074E+00    2.96932782E+00    2.96987274E+00  3.00E-06       2
1.56E-10      2.96084888E+00    2.96056264E+00    2.96113418E+00  3.00E-06       2
1.73E-10      2.95145205E+00    2.95115159E+00    2.95175153E+00  3.00E-06       2
1.91E-10      2.94202313E+00    2.94170850E+00    2.94233673E+00  3.00E-06       2
2.11E-10      2.93208811E+00    2.93175866E+00    2.93241648E+00  3.00E-06       2
2.34E-10      2.92127049E+00    2.92092505E+00    2.92161481E+00  3.00E-06       2
2.59E-10      2.91014732E+00    2.90978559E+00    2.91050788E+00  3.00E-06       2
2.87E-10      2.89836512E+00    2.89798632E+00    2.89874270E+00  3.00E-06       2
3.18E-10      2.88603753E+00    2.88564107E+00    2.88643271E+00  3.00E-06       2
3.52E-10      2.87326294E+00    2.87284844E+00    2.87367612E+00  3.00E-06       2
3.89E-10      2.86012598E+00    2.85969317E+00    2.86055741E+00  3.00E-06       2
4.31E-10      2.84604697E+00    2.84559486E+00    2.84649766E+00  3.00E-06       2
4.77E-10      2.83150420E+00    2.83103250E+00    2.83197442E+00  3.00E-06       2
5.28E-10      2.81630500E+00    2.81581323E+00    2.81679525E+00  3.00E-06       2
5.85E-10      2.80030962E+00    2.79979718E+00    2.80082050E+00  3.00E-06       2
6.48E-10      2.78368081E+00    2.78314739E+00    2.78421260E+00  3.00E-06       2
7.17E-10      2.76655953E+00    2.76600510E+00    2.76711231E+00  3.00E-06       2
7.94E-10      2.74861503E+00    2.74803921E+00    2.74918915E+00  3.00E-06       2
8.79E-10      2.73003398E+00    2.72943674E+00    2.73062948E+00  3.00E-06       2
9.73E-10      2.71077949E+00    2.71016086E+00    2.71139634E+00  3.00E-06       2
1.08E-09      2.69028654E+00    2.68964608E+00    2.69092519E+00  3.00E-06       2
1.19E-09      2.67058332E+00    2.66992280E+00    2.67124201E+00  3.00E-06       2
1.32E-09      2.64883418E+00    2.64815261E+00    2.64951389E+00  3.00E-06       2
1.46E-09      2.62701752E+00    2.62631603E+00    2.62771714E+00  3.00E-06       2
1.62E-09      2.60383524E+00    2.60311392E+00    2.60455469E+00  3.00E-06       2
1.79E-09      2.58096350E+00    2.58022399E+00    2.58170113E+00  3.00E-06       2
1.98E-09      2.55724312E+00    2.55648624E+00    2.55799813E+00  3.00E-06       2
2.19E-09      2.53296894E+00    2.53219588E+00    2.53374014E+00  3.00E-06       2
2.43E-09      2.50736487E+00    2.50657652E+00    2.50815138E+00  3.00E-06       2
2.69E-09      2.48182460E+00    2.48102285E+00    2.48262454E+00  2.00E-06       2
2.98E-09      2.45563346E+00    2.45481990E+00    2.45644524E+00  2.00E-06       2
3.30E-09      2.42912318E+00    2.42829968E+00    2.42994494E+00  2.00E-06       2
3.65E-09      2.40256570E+00    2.40173430E+00    2.40339542E+00  2.00E-06       2
4.04E-09      2.37551562E+00    2.37467828E+00    2.37635136E+00  2.00E-06       2
4.47E-09      2.34831757E+00    2.34747638E+00    2.34915720E+00  2.00E-06       2
4.95E-09      2.32069828E+00    2.31985538E+00    2.32153970E+00  2.00E-06       2
5.48E-09      2.29302399E+00    2.29218155E+00    2.29386501E+00  2.00E-06       2
6.07E-09      2.26513226E+00    2.26429249E+00    2.26597070E+00  2.00E-06       2
6.72E-09      2.23737148E+00    2.23653650E+00    2.23820521E+00  2.00E-06       2
7.44E-09      2.20964168E+00    2.20881357E+00    2.21046862E+00  2.00E-06       2
8.23E-09      2.18224714E+00    2.18142780E+00    2.18306537E+00  2.00E-06       2
9.12E-09      2.15452561E+00    2.15371711E+00    2.15533309E+00  2.00E-06       2
1.01E-08      2.12717217E+00    2.12637620E+00    2.12796718E+00  2.00E-06       2
1.12E-08      2.09971605E+00    2.09893444E+00    2.10049679E+00  2.00E-06       2
1.24E-08      2.07296746E+00    2.07220146E+00    2.07373267E+00  2.00E-06       2
1.37E-08      2.04707128E+00    2.04632181E+00    2.04782002E+00  2.00E-06       2
1.52E-08      2.02043335E+00    2.01970226E+00    2.02116378E+00  2.00E-06       2
1.68E-08      1.99513245E+00    1.99442002E+00    1.99584429E+00  2.00E-06       2
1.86E-08      1.96977936E+00    1.96908667E+00    1.97047150E+00  2.00E-06       2
2.06E-08      1.94473344E+00    1.94406120E+00    1.94540519E+00  2.00E-06       2
2.28E-08      1.92024559E+00    1.91959415E+00    1.92089660E+00  2.00E-06       2
2.52E-08      1.89648027E+00    1.89584965E+00    1.89711050E+00  2.00E-06       4
2.79E-08      1.87270196E+00    1.87209271E+00    1.87331085E+00  2.00E-06       4
3.09E-08      1.84923030E+00    1.84864258E+00    1.84981771E+00  2.00E-06       4
3.42E-08      1.82628233E+00    1.82571594E+00    1.82684843E+00  2.00E-06       4
3.79E-08      1.80341129E+00    1.80286637E+00    1.80395597E+00  2.00E-06       4
4.19E-08      1.78140364E+00    1.78087946E+00    1.78192760E+00  2.00E-06       4
4.64E-08      1.75934024E+00    1.75883684E+00    1.75984345E+00  2.00E-06       4
5.14E-08      1.73749710E+00    1.73701417E+00    1.73797986E+00  2.00E-06       4
5.69E-08      1.71605956E+00    1.71559653E+00    1.71652243E+00  2.00E-06       6
6.30E-08      1.69481218E+00    1.69436861E+00    1.69525560E+00  2.00E-06       6
6.97E-08      1.67392072E+00    1.67349597E+00    1.67434535E+00  2.00E-06       6
7.72E-08      1.65295777E+00    1.65255151E+00    1.65336392E+00  2.00E-06       6
8.55E-08      1.63213941E+00    1.63175106E+00    1.63252767E+00  2.00E-06       6
9.46E-08      1.61160976E+00    1.61123857E+00    1.61198087E+00  2.00E-06       8
1.05E-07      1.59049191E+00    1.59013781E+00    1.59084593E+00  2.00E-06       8
1.16E-07      1.57033355E+00    1.56999521E+00    1.57067184E+00  2.00E-06       8
1.28E-07      1.55039262E+00    1.55006928E+00    1.55071591E+00  2.00E-06      10
1.42E-07      1.52930146E+00    1.52899334E+00    1.52960952E+00  2.00E-06      10
1.57E-07      1.50879444E+00    1.50850047E+00    1.50908835E+00  2.00E-06      10
1.74E-07      1.48765529E+00    1.48737524E+00    1.48793530E+00  1.00E-06      14
1.93E-07      1.46615773E+00    1.46589112E+00    1.46642429E+00  1.00E-06      16
2.13E-07      1.44549123E+00    1.44523689E+00    1.44574554E+00  1.00E-06      16
2.36E-07      1.42374181E+00    1.42349969E+00    1.42398390E+00  1.00E-06      18
2.62E-07      1.40126539E+00    1.40103517E+00    1.40149558E+00  1.00E-06      20
2.90E-07      1.37909529E+00    1.37887613E+00    1.37931443E+00  1.00E-06      20
3.21E-07      1.35655856E+00    1.35634997E+00    1.35676713E+00  1.00E-06      22
3.55E-07      1.33383232E+00    1.33363373E+00    1.33403088E+00  1.00E-06      24
3.93E-07      1.31046172E+00    1.31027278E+00    1.31065064E+00  1.00E-06      26
4.35E-07      1.28668975E+00    1.28651000E+00    1.28686948E+00  1.00E-06      28
4.82E-07      1.26221040E+00    1.26203950E+00    1.26238129E+00  1.00E-06      30
5.33E-07      1.23775793E+00    1.23759528E+00    1.23792057E+00  1.00E-06      32
5.90E-07      1.21260036E+00    1.21244564E+00    1.21275507E+00  1.00E-06      34
6.54E-07      1.18664521E+00    1.18649811E+00    1.18679230E+00  1.00E-06      36
7.23E-07      1.16095202E+00    1.16081195E+00    1.16109209E+00  1.00E-06      38
8.01E-07      1.13432993E+00    1.13419663E+00    1.13446321E+00  1.00E-06      42
8.87E-07      1.10751440E+00    1.10738746E+00    1.10764134E+00  1.00E-06      44
9.82E-07      1.08053834E+00    1.08041733E+00    1.08065935E+00  1.00E-06      48
1.09E-06      1.05276950E+00    1.05265414E+00    1.05288485E+00  1.00E-06      50
1.20E-06      1.02723437E+00    1.02712382E+00    1.02734492E+00  1.00E-06      54
1.33E-06      1.00017124E+00    1.00006538E+00    1.00027709E+00  1.00E-06      58
1.47E-06      9.74338793E-01    9.74237026E-01    9.74440553E-01  1.00E-06      62
1.63E-06      9.48518762E-01    9.48420689E-01    9.48616830E-01  9.00E-07      68
1.81E-06      9.23648159E-01    9.23553224E-01    9.23743090E-01  9.00E-07      74
2.00E-06      9.01666500E-01    9.01573922E-01    9.01759074E-01  9.00E-07      78
2.22E-06      8.81115710E-01    8.81024856E-01    8.81206561E-01  9.00E-07      84
2.45E-06      8.64697377E-01    8.64607366E-01    8.64787384E-01  9.00E-07      90
2.71E-06      8.51776007E-01    8.51685965E-01    8.51866046E-01  9.00E-07      96
3.01E-06      8.43606516E-01    8.43515351E-01    8.43697679E-01  8.00E-07     108
3.33E-06      8.42112713E-01    8.42019273E-01    8.42206151E-01  8.00E-07     116
3.68E-06      8.48219574E-01    8.48122583E-01    8.48316564E-01  8.00E-07     124
4.08E-06      8.64155839E-01    8.64053662E-01    8.64258016E-01  9.00E-07     126
4.51E-06      8.90861995E-01    8.90753151E-01    8.90970840E-01  9.00E-07     136
5.00E-06      9.32016217E-01    9.31898692E-01    9.32133743E-01  9.00E-07     146
5.53E-06      9.87716070E-01    9.87588200E-01    9.87843941E-01  1.00E-06     150
6.13E-06      1.06258476E+00    1.06244440E+00    1.06272511E+00  1.00E-06     160
6.78E-06      1.15504656E+00    1.15489225E+00    1.15520087E+00  1.00E-06     172
7.51E-06      1.26925780E+00    1.26908790E+00    1.26942771E+00  1.00E-06     184
8.31E-06      1.40233714E+00    1.40215089E+00    1.40252339E+00  1.00E-06     196
9.20E-06      1.55429662E+00    1.55409381E+00    1.55449943E+00  2.00E-06     168
1.02E-05      1.72297846E+00    1.72275964E+00    1.72319727E+00  2.00E-06     180
1.13E-05      1.89859161E+00    1.89835864E+00    1.89882458E+00  2.00E-06     192
1.25E-05      2.07162660E+00    2.07138209E+00    2.07187112E+00  2.00E-06     206
1.38E-05      2.23266706E+00    2.23241381E+00    2.23292032E+00  2.00E-06     220
1.53E-05      2.38272077E+00    2.38246092E+00    2.38298063E+00  2.00E-06     234
1.69E-05      2.50302756E+00    2.50276307E+00    2.50329205E+00  3.00E-06     220
1.88E-05      2.60033529E+00    2.60006664E+00    2.60060395E+00  3.00E-06     236
2.08E-05      2.66089994E+00    2.66062695E+00    2.66117293E+00  3.00E-06     252
2.30E-05      2.69206703E+00    2.69178839E+00    2.69234568E+00  3.00E-06     270
2.54E-05      2.69855577E+00    2.69826951E+00    2.69884204E+00  3.00E-06     288
2.82E-05      2.68585454E+00    2.68555759E+00    2.68615149E+00  3.00E-06     308
3.12E-05      2.66187205E+00    2.66156202E+00    2.66218209E+00  3.00E-06     330
3.45E-05      2.63337277E+00    2.63304717E+00    2.63369838E+00  3.00E-06     354
3.82E-05      2.60435931E+00    2.60401569E+00    2.60470293E+00  3.00E-06     378
4.23E-05      2.57548927E+00    2.57512594E+00    2.57585260E+00  3.00E-06     404
4.68E-05      2.54107194E+00    2.54068807E+00    2.54145582E+00  3.00E-06     432
5.19E-05      2.48613671E+00    2.48573139E+00    2.48654203E+00  2.00E-06     532
5.74E-05      2.39371805E+00    2.39329179E+00    2.39414431E+00  2.00E-06     568
6.36E-05      2.23673713E+00    2.23628945E+00    2.23718480E+00  2.00E-06     608
7.04E-05      1.99706593E+00    1.99659654E+00    1.99753532E+00  2.00E-06     650
7.79E-05      1.65882213E+00    1.65833000E+00    1.65931427E+00  2.00E-06     696
8.62E-05      1.21219642E+00    1.21167984E+00    1.21271301E+00  1.00E-06     938
9.55E-05      6.45393725E-01    6.44850226E-01    6.45937226E-01  6.00E-07    1192
1.06E-04     -5.55708177E-02   -5.61441420E-02   -5.49974923E-02  1.00E-07    2322
1.17E-04     -8.45580537E-01   -8.46184268E-01   -8.44976805E-01  8.00E-07    1240
1.30E-04     -1.84886913E+00   -1.84950743E+00   -1.84823084E+00  2.00E-06     980
1.43E-04     -2.93103210E+00   -2.93170339E+00   -2.93036081E+00  3.00E-06     912
1.59E-04     -4.37459047E+00   -4.37530042E+00   -4.37388052E+00  4.00E-06     890
1.76E-04     -6.03761530E+00   -6.03836442E+00   -6.03686617E+00  6.00E-06     832
1.95E-04     -8.03572433E+00   -8.03651550E+00   -8.03493314E+00  8.00E-06     808
2.15E-04     -1.02746807E+01   -1.02755146E+01   -1.02738468E+01  1.00E-05     802
2.39E-04     -1.31203192E+01   -1.31212026E+01   -1.31194359E+01  1.00E-05     860
2.64E-04     -1.62520735E+01   -1.62530065E+01   -1.62511406E+01  2.00E-05     730
2.92E-04     -1.99498303E+01   -1.99508166E+01   -1.99488439E+01  2.00E-05     780
3.24E-04     -2.44047491E+01   -2.44057941E+01   -2.44037041E+01  2.00E-05     836
3.58E-04     -2.93808005E+01   -2.93819055E+01   -2.93796955E+01  3.00E-05     780
3.97E-04     -3.53640912E+01   -3.53652625E+01   -3.53629199E+01  4.00E-05     760
4.39E-04     -4.21047001E+01   -4.21059402E+01   -4.21034600E+01  4.00E-05     812
4.86E-04     -4.99810202E+01   -4.99823345E+01   -4.99797059E+01  5.00E-05     808
5.38E-04     -5.90697766E+01   -5.90711701E+01   -5.90683832E+01  6.00E-05     812
5.96E-04     -6.96282728E+01   -6.96297515E+01   -6.96267942E+01  7.00E-05     826
6.60E-04     -8.17454243E+01   -8.17469936E+01   -8.17438550E+01  8.00E-05     846
7.30E-04     -9.55070304E+01   -9.55086954E+01   -9.55053653E+01  1.00E-04     840
8.08E-04     -1.11409819E+02   -1.11411587E+02   -1.11408051E+02  1.00E-04     900
8.95E-04     -1.29788627E+02   -1.29790507E+02   -1.29786748E+02  1.00E-04     962
9.91E-04     -1.50779558E+02   -1.50781556E+02   -1.50777560E+02  2.00E-04     818
1.10E-03     -1.75431274E+02   -1.75433402E+02   -1.75429146E+02  2.00E-04     876
1.21E-03     -2.01109216E+02   -2.01111471E+02   -2.01106961E+02  2.00E-04     934
1.34E-03     -2.32394805E+02   -2.32397206E+02   -2.32392404E+02  2.00E-04    1000
1.49E-03     -2.69637389E+02   -2.69639952E+02   -2.69634825E+02  3.00E-04     938
1.65E-03     -3.10581824E+02   -3.10584556E+02   -3.10579093E+02  3.00E-04    1004
1.82E-03     -3.55330679E+02   -3.55333584E+02   -3.55327774E+02  4.00E-04     974
2.02E-03     -4.09459492E+02   -4.09462595E+02   -4.09456389E+02  4.00E-04    1044
2.24E-03     -4.70671143E+02   -4.70674457E+02   -4.70667828E+02  5.00E-04    1038
2.47E-03     -5.36350743E+02   -5.36354273E+02   -5.36347214E+02  5.00E-04    1108
2.74E-03     -6.15432610E+02   -6.15436385E+02   -6.15428835E+02  6.00E-04    1116
3.03E-03     -7.02516431E+02   -7.02520462E+02   -7.02512400E+02  7.00E-04    1134
3.36E-03     -8.04036402E+02   -8.04040718E+02   -8.04032087E+02  8.00E-04    1162
3.72E-03     -9.17426327E+02   -9.17430944E+02   -9.17421709E+02  9.00E-04    1196
4.12E-03     -1.04630955E+03   -1.04631449E+03   -1.04630460E+03  1.00E-03    1236
4.56E-03     -1.19123032E+03   -1.19123562E+03   -1.19122503E+03  1.00E-03    1324
5.04E-03     -1.35269051E+03   -1.35269618E+03   -1.35268484E+03  1.00E-03    1414
5.58E-03     -1.53808123E+03   -1.53808731E+03   -1.53807515E+03  2.00E-03    1202
6.18E-03     -1.74821751E+03   -1.74822404E+03   -1.74821099E+03  2.00E-03    1286
6.84E-03     -1.98385048E+03   -1.98385748E+03   -1.98384347E+03  2.00E-03    1376
7.58E-03     -2.25299888E+03   -2.25300641E+03   -2.25299135E+03  2.00E-03    1474
8.39E-03     -2.55292270E+03   -2.55293080E+03   -2.55291461E+03  3.00E-03    1378
9.29E-03     -2.89192411E+03   -2.89193282E+03   -2.89191539E+03  3.00E-03    1474
1.03E-02     -3.27870937E+03   -3.27871877E+03   -3.27869998E+03  3.00E-03    1580
1.14E-02     -3.70667042E+03   -3.70668054E+03   -3.70666029E+03  4.00E-03    1536
1.26E-02     -4.18052639E+03   -4.18053729E+03   -4.18051549E+03  4.00E-03    1642
1.40E-02     -4.74139846E+03   -4.74141026E+03   -4.74138666E+03  5.00E-03    1634
1.54E-02     -5.30981460E+03   -5.30982729E+03   -5.30980191E+03  5.00E-03    1742
1.71E-02     -6.00881539E+03   -6.00882914E+03   -6.00880164E+03  6.00E-03    1758
1.89E-02     -6.75799946E+03   -6.75801432E+03   -6.75798461E+03  7.00E-03    1784
2.10E-02     -7.64211948E+03   -7.64213562E+03   -7.64210334E+03  8.00E-03    1858
2.32E-02     -8.57824453E+03   -8.57826200E+03   -8.57822706E+03  9.00E-03    1952
2.57E-02     -9.65240463E+03   -9.65242360E+03   -9.65238565E+03  1.00E-02    2056
2.84E-02     -1.08229051E+04   -1.08229257E+04   -1.08228845E+04  1.00E-02    2160
3.15E-02     -1.21778502E+04   -1.21778727E+04   -1.21778278E+04  1.00E-02    2276
3.48E-02     -1.36308260E+04   -1.36308504E+04   -1.36308016E+04  1.00E-02    2392
3.86E-02     -1.53148406E+04   -1.53148672E+04   -1.53148139E+04  2.00E-02    2518
4.27E-02     -1.71420983E+04   -1.71421274E+04   -1.71420692E+04  2.00E-02    2648
4.73E-02     -1.92018924E+04   -1.92019243E+04   -1.92018606E+04  2.00E-02    2788
5.23E-02     -2.14493220E+04   -2.14493568E+04   -2.14492871E+04  2.00E-02    2932
5.79E-02     -2.39736490E+04   -2.39736872E+04   -2.39736108E+04  2.00E-02    3084
6.42E-02     -2.68189878E+04   -2.68190298E+04   -2.68189458E+04  3.00E-02    3248
7.10E-02     -2.98929673E+04   -2.98930135E+04   -2.98929211E+04  3.00E-02    3416
7.86E-02     -3.33282284E+04   -3.33282793E+04   -3.33281775E+04  3.00E-02    3594
8.70E-02     -3.71207252E+04   -3.71207813E+04   -3.71206691E+04  4.00E-02    3780
9.64E-02     -4.13551857E+04   -4.13552478E+04   -4.13551236E+04  4.00E-02    3980
1.07E-01     -4.61138799E+04   -4.61139488E+04   -4.61138110E+04  5.00E-02    4192
1.18E-01     -5.10300391E+04   -5.10301152E+04   -5.10299631E+04  5.00E-02    4402
1.31E-01     -5.68070614E+04   -5.68071461E+04   -5.68069768E+04  6.00E-02    4638
1.45E-01     -6.29848867E+04   -6.29849808E+04   -6.29847926E+04  6.00E-02    4880
1.60E-01     -6.95507785E+04   -6.95508829E+04   -6.95506742E+04  7.00E-02    5126
1.77E-01     -7.69230151E+04   -7.69231313E+04   -7.69228989E+04  8.00E-02    5392
1.96E-01     -8.50737520E+04   -8.50738818E+04   -8.50736222E+04  9.00E-02    5674
2.17E-01     -9.39723842E+04   -9.39725293E+04   -9.39722391E+04  9.00E-02    5970
2.41E-01     -1.04000998E+05   -1.04001161E+05   -1.04000834E+05  1.00E-01    6292
2.67E-01     -1.14697243E+05   -1.14697427E+05   -1.14697060E+05  1.00E-01    6622
2.95E-01     -1.26024562E+05   -1.26024768E+05   -1.26024357E+05  1.00E-01    6960
3.27E-01     -1.38733017E+05   -1.38733250E+05   -1.38732785E+05  1.00E-01    7328
3.62E-01     -1.52352752E+05   -1.52353016E+05   -1.52352489E+05  2.00E-01    7710
4.00E-01     -1.66821102E+05   -1.66821401E+05   -1.66820804E+05  2.00E-01    8104
4.43E-01     -1.82810182E+05   -1.82810523E+05   -1.82809842E+05  2.00E-01    8528
4.91E-01     -2.00201326E+05   -2.00201718E+05   -2.00200934E+05  2.00E-01    8980
5.43E-01     -2.18526413E+05   -2.18526864E+05   -2.18525962E+05  2.00E-01    9442
6.01E-01     -2.38370103E+05   -2.38370626E+05   -2.38369580E+05  2.00E-01    9934
6.66E-01     -2.59908538E+05   -2.59909149E+05   -2.59907927E+05  3.00E-01   10458
7.37E-01     -2.82646179E+05   -2.82646895E+05   -2.82645463E+05  3.00E-01   11000
8.16E-01     -3.07047309E+05   -3.07048153E+05   -3.07046465E+05  3.00E-01   11576
9.03E-01     -3.32908576E+05   -3.32909574E+05   -3.32907578E+05  3.00E-01   12176
1.00E+00     -3.60596295E+05   -3.60597479E+05   -3.60595111E+05  4.00E-01   12814

